A hierarchical clustering method for quantifying satellite abundance

We present a new method for quantifying the abundance of satellites around field galaxies and in groups. The method is designed to work with samples, such as local photometric redshift catalogues, that do not have full spectroscopic coverage, but for which some redshift or distance information is available. It consists of identifying the galaxies most likely to be centrals, and using the clustering signal around them as a template to iteratively decompose the full population into satellite and central populations. In that sense it is similar to performing crowded-field photometry, after having first used isolated stars to determine the point spread function of the image. The method does not identify individual satellites or centrals conclusively, but assigns a probability to each galaxy of being one or the other. Averaged over a large sample, it provides a statistical estimate of satellite abundance, even in crowded fields with large redshift uncertainties. We test the method using data from the COSMOS field, which includes a large set of local objects with accurate photometric redshifts. We measure satellite abundance as a function of central stellar or halo mass, as well as the satellite luminosity function, and find results consistent with previous studies, but extending over a broader range of central masses. We also consider a number of possible systematic uncertainties in the method, and show that they are generally smaller than our random errors. Having presented the method in this paper, we will use it to study the properties of the satellite populations in a forthcoming one.

==> plots/fit_mcmc_pfit_mh_v3.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "%matplotlib inline"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import norm\n",
    "\n",
    "import corner\n",
    "# Adjust default font size so that labels are readable in plots\n",
    "font = {'size': 16}\n",
    "mpl.rc('font', **font)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "panel_ID  Np mh_cutl mh_cuth zcut_l ... sd_bg_best esd_h  esd_bg rchi_sqr\n",
      "-------- --- ------- ------- ------ ... ---------- ------ ------ --------\n",
      "       1   5    10.0    11.1  0.012 ...     364.53 18.768 35.678    0.663\n",
      "       2  52    10.0    11.1  0.072 ...    163.268  2.554  6.318    0.398\n",
      "       3  40    10.2    11.1   0.13 ...    101.939  2.004  3.574     1.96\n",
      "       4  62    10.3    11.1  0.165 ...     78.275  1.409  2.137     0.66\n",
      "       5  54    10.5    11.1   0.21 ...     69.478  2.001  2.493    1.133\n",
      "       6  11    11.1    11.6  0.012 ...    366.507  7.853 24.122    1.172\n",
      "       7 104    11.1    11.6  0.072 ...    157.843  1.399  3.017    0.015\n",
      "       8  51    11.1    11.6   0.13 ...    111.364  1.685  3.333    0.602\n",
      "       9  97    11.1    11.6  0.165 ...     88.936   1.19  1.686    0.537\n",
      "      10 153    11.1    11.6   0.21 ...     69.943   0.74  1.149    0.245\n",
      "      11  40    11.6    12.3  0.072 ...    170.311  1.916    4.6    0.706\n",
      "      12  14    11.6    12.3   0.13 ...    119.644  2.654  5.007    0.912\n",
      "      13  46    11.6    12.3  0.165 ...     89.952  1.251  2.012     0.76\n",
      "      14  69    11.6    12.3   0.21 ...     72.597  0.923  1.339    0.718\n",
      "      15   3    12.3    12.9  0.072 ...    158.365  3.618  7.911    2.825\n",
      "      16   2    12.3    12.9   0.13 ...    121.897    3.0 11.233    0.211\n",
      "      17   5    12.3    12.9  0.165 ...     90.688  2.449  2.858    2.749\n",
      "      18  16    12.3    12.9   0.21 ...     75.826  1.112  2.171    0.421\n",
      "      19   2    12.9    13.4  0.165 ...     86.329  2.126  4.436    0.162\n",
      "      20  10    12.9    13.5   0.21 ...     74.926  1.191  3.052    0.073\n"
     ]
    }
   ],
   "source": [
    "import astropy.table\n",
    "\n",
    "#tab = astropy.table.Table.read('../data/sub_fit/subfit_new.txt', format='ascii')\n",
    "#tab = astropy.table.Table.read('../data/sub_fit/subfit_new_pserr_npadded_handfix.txt', format='ascii')\n",
    "tab = astropy.table.Table.read('../data/newsub_panel_fit_results_mc.txt', format='ascii')\n",
    "print(tab)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#define some columns that will be used for fitting\n",
    "\n",
    "p_id = tab['panel_ID']\n",
    "n_p  = tab['Np']\n",
    "mh_cutl = tab['mh_cutl']\n",
    "mh_cuth = tab['mh_cuth']\n",
    "zcut_l  = tab['zcut_l'] \n",
    "zcut_h  = tab['zcut_h']\n",
    "mh_sub  = tab['mh_mean']\n",
    "emh_sub = tab['mh_err']\n",
    "z_sub   = tab['z_mean'] \n",
    "ez_sub  = tab['z_err']\n",
    "da2_sub = tab['dA2_mean']\n",
    "eda2_sub= tab['dA2_err']\n",
    "sd_halo = tab['sd_h_best']\n",
    "sd_bg   = tab['sd_bg_best']\n",
    "esd_halo= tab['esd_h']\n",
    "esd_bg  = tab['esd_bg'] \n",
    "rchi_sqr= tab['rchi_sqr']\n",
    "\n",
    "\n",
    "#graph setting:\n",
    "mpl.rcParams[\"errorbar.capsize\"] =5"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We assume a linear relation of $\\log M$ and $\\log \\Sigma_{\\rm halo}$, or say a power law relation between mass and satellite surface number density. \n",
    "$$\n",
    "\\log \\Sigma_{\\rm halo} = a \\log \\frac{M_h}{10^{12} M_\\odot} +b\n",
    "$$\n",
    "or say\n",
    "$$\n",
    "\\Sigma_{\\rm halo} = 10^b \\left( \\frac{M_h}{10^{12} M_\\odot} \\right)^a \n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def model(paras, x):\n",
    "    a,b = paras\n",
    "    return 10.0**(b + a *(x-12.))\n",
    "\n",
    "def lnlike(data, e_data, x, paras):\n",
    "    return -0.5* np.sum( (model(paras, x)-data)**2 / e_data**2 )\n",
    "\n",
    "def lnprior(paras):\n",
    "    a,b = paras\n",
    "    non_eff = a<-0.4\n",
    "    return -9999.9*non_eff\n",
    "\n",
    "def mc_sampling(data, e_data, x, n_chain, paras_0=[0.5, 0.5]):\n",
    "    n_burn = int(n_chain/9)\n",
    "    \n",
    "    a_current, b_current = np.copy(paras_0)\n",
    "    #initialize the chain storage\n",
    "    a_chain = [a_current]\n",
    "    b_chain = [b_current]\n",
    "    #initiallize the accept history of a and b\n",
    "    a_accept_chain = [1]\n",
    "    b_accept_chain = [1]\n",
    "    \n",
    "    #lnlike_chain=[]\n",
    "    \n",
    "    lnlike_current = lnlike(data, e_data, x, [a_current, b_current])\n",
    "    lnprior_current= lnprior([a_current, b_current])\n",
    "    lnlike_chain = [lnlike_current +lnprior_current]\n",
    "    \n",
    "    #set intial step length\n",
    "    step_a, step_b = [0.3, 0.3]\n",
    "    for i in range(n_chain):\n",
    "        \n",
    "        a_proposal = norm(a_current, step_a).rvs()\n",
    "        b_proposal = norm(b_current, step_b).rvs()\n",
    "        \n",
    "        lnlike_proposal_a  = lnlike(data, e_data, x, [a_proposal, b_current])\n",
    "        lnprior_proposal_a = lnprior([a_proposal, b_current])\n",
    "        \n",
    "        lnlike_proposal_b  = lnlike(data, e_data, x, [a_current, b_proposal])\n",
    "        lnprior_proposal_b = lnprior([a_current, b_proposal])\n",
    "        \n",
    "        paccept_a = np.exp(max(lnlike_proposal_a  +lnprior_proposal_a -lnlike_current-lnprior_current\n",
    "                                  , -799.9))\n",
    "        paccept_b = np.exp(max(lnlike_proposal_b  +lnprior_proposal_b -lnlike_current-lnprior_current\n",
    "                                  , -799.9))\n",
    "        #judge if accept:\n",
    "        accept_a  = np.random.rand() <paccept_a\n",
    "        accept_b  = np.random.rand() <paccept_b\n",
    "        #update current value\n",
    "        a_current += accept_a *(a_proposal-a_current)\n",
    "        b_current += accept_b *(b_proposal-b_current)\n",
    "        #update the steplength\n",
    "        step_a += step_a*0.05*accept_a -(1-accept_a)*step_a*0.05\n",
    "        step_b += step_b*0.05*accept_b -(1-accept_b)*step_b*0.05\n",
    "        \n",
    "        #check new likelyhood for the next loop also for output\n",
    "        lnlike_current = lnlike(data, e_data, x, [a_current, b_current])\n",
    "        lnprior_current= lnprior([a_current, b_current])\n",
    "        \n",
    "        #record the chain value for the three parameters\n",
    "        a_chain.append(a_current)\n",
    "        b_chain.append(b_current)\n",
    "        \n",
    "        #record the likelihood chain\n",
    "        lnlike_chain.append(lnlike_current+lnprior_current)\n",
    "        \n",
    "        #record the accept history of the three parameters\n",
    "        a_accept_chain.append(accept_a)\n",
    "        b_accept_chain.append(accept_b)\n",
    "        \n",
    "    AR_burn_a = sum(a_accept_chain[:n_burn])/float(n_burn)\n",
    "    AR_burn_b = sum(b_accept_chain[:n_burn])/float(n_burn)\n",
    "    AR_chain_a = sum(a_accept_chain[n_burn:])/float(n_chain-n_burn+1)\n",
    "    AR_chain_b = sum(b_accept_chain[n_burn:])/float(n_chain-n_burn+1)\n",
    "    print('The burn in accept rate for [a,b] is:  ', AR_burn_a, AR_burn_b)\n",
    "    print('The chain part accept rate for [a,b] is:', AR_chain_a, AR_chain_b)\n",
    "    \n",
    "    return a_chain, b_chain, lnlike_chain\n",
    "\n",
    "def plt_chain(paras_chain):\n",
    "    n_paras = len(para_chain[:,0])\n",
    "        \n",
    "    \n",
    "def plot_fit_20vs_combos(data, e_data, x, a_chain, b_chain, lnlike_chain):\n",
    "    #plt.plot(x, data, 'ro')\n",
    "    plt.figure(figsize=(13, 10))\n",
    "    plt.subplot(221)\n",
    "    plt.errorbar(x, data, yerr=e_data, xerr=emh_sub, fmt='ro',label='sub results')\n",
    "    plt.xlabel(r'$\\log (M_h / M_*)$', fontsize=14)\n",
    "    plt.ylabel(r'Surface Density / Mpc$^-2$', fontsize=14)\n",
    "    \n",
    "    lct_best = np.argmax(lnlike_chain)\n",
    "    a_best= a_chain[lct_best]\n",
    "    b_best= b_chain[lct_best]\n",
    "    x_model = np.arange(9.5, 13.8, 0.05)\n",
    "    #y_model = model([np.median(a_chain), np.median(b_chain)], x_model)\n",
    "    y_model = model([a_best, b_best], x_model)\n",
    "    #y_pred  = model([np.median(a_chain), np.median(b_chain)], x)\n",
    "    y_pred  = model([a_best, b_best], x)\n",
    "    chi2_r_0 = np.sum((y_pred-data)**2/ e_data**2)/(len(x)-2)\n",
    "    #print('The best model parameters: a=', np.mean(a_chain), ' b=', np.mean(b_chain))\n",
    "    print('The best model parameters: a=', a_best, ' b=', b_best)\n",
    "    plt.plot(x_model, y_model, label=r'Fit, Reduced $\\chi^2 =$ %6.3f' %chi2_r_0)\n",
    "    std_y_model = []\n",
    "    for xi in x_model:\n",
    "        yi = 10.0**(b_chain + a_chain *(xi-12.))\n",
    "        std_yi = np.std(yi, ddof=1)\n",
    "        std_y_model.append(std_yi)\n",
    "    plt.fill_between(x_model, y_model+std_y_model, y_model-std_y_model, color='orange')\n",
    "    plt.legend(fontsize=11, loc=2)\n",
    "    \n",
    "    plt.subplot(222)\n",
    "    plt.title('Binning up close points')\n",
    "    xcombo = []\n",
    "    dcombo = []\n",
    "    yerrcombo = []\n",
    "    inverse_sqv = 1./ esd_halo**2\n",
    "    x_bin_bd = [9.0,11.,11.5,12.0, 12.7, 14.0 ]\n",
    "    for i in range(5):\n",
    "        sub_i = (x>x_bin_bd[i]) * (x<x_bin_bd[i+1])\n",
    "        sum_invar = np.sum(inverse_sqv[sub_i])\n",
    "        xcombo.append(  sum(x[sub_i]* inverse_sqv[sub_i])  /sum_invar)\n",
    "        dcombo.append(  sum(data[sub_i]* inverse_sqv[sub_i]) /sum_invar)\n",
    "        yerrcombo.append( np.sqrt(1. /np.sum(inverse_sqv[sub_i])))\n",
    "    print('the combined x_s:', xcombo)\n",
    "    print('the combined y:', dcombo)\n",
    "    \n",
    "    #ycombo_model = model([np.median(a_chain), np.median(b_chain)],np.array(xcombo))\n",
    "    ycombo_model = model([a_best, b_best],np.array(xcombo))\n",
    "    chi2_combo = np.sum((np.array(dcombo)-ycombo_model)**2 / np.array(yerrcombo)**2)\n",
    "    chi2_r_combo = chi2_combo/3.\n",
    "    \n",
    "    ycombo_test = ycombo_model*1.05\n",
    "    chi2_r_combo_test = np.sum((np.array(dcombo)-ycombo_test)**2 / np.array(yerrcombo)**2) /3.0\n",
    "    plt.errorbar(xcombo, dcombo, yerr=yerrcombo, fmt='ro')\n",
    "    plt.plot(x_model, y_model, label=r'Reduced $\\chi^2 =$ %6.3f' % chi2_r_combo)\n",
    "    plt.plot(x_model, y_model*1.05, label=r'(Test) reduced $\\chi^2 =$ %6.3f' %chi2_r_combo_test)\n",
    "    plt.fill_between(x_model, y_model+std_y_model, y_model-std_y_model, color='orange')\n",
    "    plt.xlabel(r'$\\log (M_h / M_*)$', fontsize=14)\n",
    "    plt.ylabel(r'Surface Density / Mpc$^-2$', fontsize=14)\n",
    "    plt.legend(fontsize=11)\n",
    "    \n",
    "    plt.show()\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false,
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The burn in accept rate for [a,b] is:   0.5075493612078978 0.508130081300813\n",
      "The chain part accept rate for [a,b] is: 0.5125190507293708 0.5123739023151173\n"
     ]
    }
   ],
   "source": [
    "## Fitting\n",
    "cut = mh_sub >9\n",
    "data = sd_halo[cut]\n",
    "e_data = esd_halo[cut]\n",
    "x_input = mh_sub[cut]\n",
    "a_mc, b_mc, lnlike_mc = mc_sampling(data,e_data,x_input, 15500)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAADdCAYAAADuKuYGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nGBIxhy3S7AAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1400x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 7))\n",
    "\n",
    "plt.plot(a_mc)\n",
    "plt.xlabel('N')\n",
    "plt.ylabel('a')\n",
    "\n",
    "plt.subplot(222)\n",
    "plt.plot(b_mc)\n",
    "plt.xlabel('N')\n",
    "plt.ylabel('b')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The best model parameters: a= 0.28348773876890165  b= 0.2923474662253047\n",
      "the combined x_s: [10.933621788514863, 11.339770404891155, 11.838744450875309, 12.571038549869598, 13.191939221673605]\n",
      "the combined y: [-0.3702465581916161, 1.2463209974310583, 2.442314802033776, 2.810524088515132, 4.10813595511351]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxsAAAE8CAYAAACo6KxuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBo\ndHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAIABJREFUeJzs3Xd4lFX2wPHvSUIK0nuvChopQSJN\ndImKrgXWvio2UFEXO2BbS1h1FesqKogFFRFXWFZR2Z8VpCNFlKaAECD0HkL6zPn98U5CiJNkJpnJ\nTJLzeZ55mHnnnXvPTELue+Y2UVWMMcYYY4wxJtAiQh2AMcYYY4wxpmqyZMMYY4wxxhgTFJZsGGOM\nMcYYY4LCkg1jjDHGGGNMUFiyYYwxxhhjjAkKSzaMMcYYY4wxQWHJhjHGGGMqBRGZICKPBaisdBHp\nEIiyQkFEUkTk3FDH4QsR+Z+I3BjqOExoRIU6AGOMMcYYcC6ggaaAC8gFFgK3q+o2AFW9PVB1qWqt\nQJVlSqaqF/h6rojMAT5U1beDF5GpSNazYYwxxphwMsiTCDQHdgPjQhyPMaYcLNkwxhhjTNhR1Sxg\nOhCff0xE3hORpzz3B4hIqoiMFJE9IrJTRIYWOfd1EflSRI6IyBIR6VjoeRWRE3089zwR+U1EDovI\nGyLyg4jc4i3uwjEWjrPQ4xQReVhE1orIQRGZJCKxxX0OInKriKzzxLVWRE7zck6MiPxLRHZ4bv8S\nkRjPc41E5AsROSQiB0RknohEeJ5rISL/EZG9IrJZRO4uIY73PMPYvvHE8oOItC30fD8RWer5jJaK\nSL9Cz83J/7xE5CYRmS8iL3je/2YRucDz3NPAmcBrnmFur4njZc/POE1EVolIl+LiNOHHkg1jjDHG\nhB0RqQn8FVhcwmnNgLpAS+Bm4HURqV/o+auBMUB9YCPwdAlleT1XRBrhJD0PAw2B34B+xZThqyHA\n+UBHoBPwqLeTRORKIBm4AagDDAb2ezn170AfIAHoDvQqVOZIIBVojDNE7RFAPQnH58DPOJ/fOcC9\nInJ+KXE/CTQCVgJTPHE2AL4EXsX5jF4CvhSRhsWU0xvnc2wEPAe8IyKiqn8H5gF3qmotVb0TOA84\ny/M51QWuKuYzMGHKkg1jjDHGhJNPReQQcBgYCDxfwrm5wD9UNVdVZwHpQOdCz/9XVX9U1TycC+OE\nEsoq7twLgTWqOsPz3KvArjK9s2NeU9VtqnoAJ6m5ppjzbgGeU9Wl6tioqlu8nDcE53PYo6p7cZKm\n6z3P5eIMSWvr+ZzmqaoCpwONVfUfqpqjqpuAt3CSruJ8qapzVTUbJ8HpKyKtgYuADao6WVXzVHUq\n8CswqJhytqjqW6rqAt73xNe0mHNzgdrAyYCo6jpV3VlCjCbMWLJhjDHGmHByiarWA2KBO4EfRKRZ\nMefu9yQA+TKAwhO/d5XwXFHFndsC2Jb/hOdCPZXy2Vbo/hZPHd60Bn73obwWnnK8lfk8Tk/N1yKy\nSUQe8hxvC7TwDK865EnwHqH4i/7j4lbVdOCAp56i9efH0LKYcgo+a1XN8Nz1+rNR1e+B14DXgT0i\nMlFE6pQQowkzlmwYY4wxJuyoqktVZ+CsTNU/hKHsBFrlPxARKfzYi6NAzUKPvSVKrQvdbwPsKKas\nbThDrUqzAyd5+EOZqnpEVUeqagecYVj3i8g5nrI3q2q9QrfaqnphCfUUxC0itYAGnnqK1p8fw3Yf\nYi9K/3BA9VVV7Ykzf6cTMLoM5ZoQsWTDGGOMMWHHMzH4LzhzKNaFMJQvga4icomIRAEj8J5A5FsJ\nXCgiDTw9Mvd6OWeEiLTyzHX4O/DvYsp6GxglIj09n8eJhSdlFzIVeFREGnvmmDwOfAggIhd7Xic4\nQ9NcgBv4ETgiIg+KSJyIRIpIFxE5vYT3dqGI9BeRaJy5G4s9yxLPAjqJyLUiEiUif8VJDL4ooazi\n7AYK9j8RkdNFpLeI1MBJ5LI88ZtKwpINY4wxxoSTz0UkHUjDmc9wo6quCVUwqroPuBJnIvN+nIvo\nZUB2MS+ZjDPpOgX4Gu+JxEee5zbhDJN6yss5qOo0nM/gI+AI8ClOb0JRT3li+gVYBawoVOZJwLc4\n81kWAW+o6mzPfImLceambAb24SQ3dYt5X/lxP4EzfKoncJ0nzv2eskbifEYPABd7Pjt/vQJc4Vmp\n6lWcifFvAQdxhmbtp+R5PCbMiDP00BhjjDHGlMazilMqMERVZ5fh9SnALar6baBjCyYReQ9IVVWv\nK2cZUxzr2TDGGGOMKYGInC8i9Tx7VzwCCCUvyWuM8bBkwxhjjDGmZH1xhjvtw1nO9RJVzQxtSMZU\nDjaMyhhjjDHGGBMU1rNhjDHGGGOMCQpLNowxxhhjjDFBERXqACpCo0aNtF27dqEOwxhjwtby5cv3\nqWrjUMcRatZeGGNMyfxtL6pFstGuXTuWLVsW6jCMMSZsiciWUMcQDqy9MMaYkvnbXtgwKmOMMcYY\nY0xQWLJhjDHGGGOMCQpLNowxxhhjjDFBUS3mbBQnNzeX1NRUsrKyQh2KMX6LjY2lVatW1KhRI9Sh\nGGNMlWfXDKY6CeQ1RrVONlJTU6lduzbt2rVDREIdjjE+U1X2799Pamoq7du3D3U4xhhT5dk1g6ku\nAn2NUa2HUWVlZdGwYUP7o2EqHRGhYcOG9g2bMcZUELtmMNVFoK8xqnWyAdgfDVNp2e+uMcZULPu7\na6qLQP6uV/tkwxhjjDHGGBMclmwYY4wxxhhTXag6twpSrSeIm0pgxw7nVpoWLZybMcYYY4wpXtZu\ncGfDCW0rpDpLNkx4K5pE/Pab82/nzsedNn/+fEZddhkRERFcfvnljBw5sgKDNMYYY0wwzJ8/n1Gj\nRln7HiiqTrIRVavCqrRhVKZK6NChA3PnzmXhwoV88cUXZGRkhDokY4wxxpSTte8BlpsG7twKrdJ6\nNkyV0KJQ70dkZCQREZZHG2OMMZWdte8BlrWrwqu0n1iYadeuHSeffDIJCQkkJCRw3333AZCQkEBm\nZiYAycnJ5OTk+FVe9+7dOeWUU3j77bfLHJuIkJ6eXubXV0Q933zzDR07diQ2NjbAUR0zatQo2rdv\nj4iwevVqr+fs37+fCy+8kM6dO9O1a1cuu+wy9u7d+4fzxowZ84dyfCnfGGOMCVQbX1Hte3nqCpf2\nHWD9+vX07duXTp060bdvXzZs2FDwXNHruK+++grw/bogqFzZkFcxP+fjqGqVv/Xs2VO9Wbt2rdfj\nodS2bVtdtWpViecAeuTIEb/LW7VqldaoUUO3b99eptj8qbc8Sqzn11+dmxfbtm3TpKSkoMc4b948\n3bp1a4k/q/379+vs2bMLHo8aNUqHDRt23DnLly/XP//5z38ox5fy84Xj77CpnIBlGgZ/r0N9K669\nMCYc/94Gqo2vqPa9rHWFU/uuqpqUlKSTJ09WVdXJkydrUlJSwXPFvdaX64KgO7pVdf8y1X1LVdM2\nlnp6cb/z/rYX1rNRSeR/EzBixAgA+vXrR0JCAocOHfK5jC5dulC/fn22b99ecGzJkiUkJSXRs2dP\nevbsyZdfflnw3IwZMwqy8yeffLLgeEpKCo0aNSr28aJFi+jfvz/du3ene/fufP311yXWVVw93sRf\ndBFJN9yA2+1GVbn44ot5/vnnyc7O5qabbmL8+PHUqhXcSU/9+/endevWJZ7ToEEDBgwYUPC4T58+\nbNmypeBxdnY2I0aMYPz48WUq3xhjjCmsaBsfDu17SXUVFR8fT1JSUti373v27GHFihVcc801AFxz\nzTWsWLGi1F6K0q4Lgk7dkLWvQpe8zWdzNjzGfL6GtTvSglJ2fIs6PDHoVJ/Pv+KKKwq6CceOHcv5\n559f8Nzrr7/OG2+8wcKFC/3+T7dgwQIaNWpE9+7dATh06BC33347s2bNonnz5uzcuZPTTz+d1atX\nk52dza233srChQvp3Lkzzz33nE91HDhwgEsvvZQZM2bQr18/XC4XaWlpxda1fPlyv+pZ/fnnxF90\nEWvXruWzzz4jOjqa0aNHM2nSJNauXcttt90GwJQpU2jZsuVxn+nGjRu9lrlo0SLi4uJ8en9l4Xa7\nGT9+PIMHDy449vjjj3PdddfRrl27oNVrjDEmOMLpmiFf4TY+HNp3f+tavXo18fHxfrfvULFt/LZt\n22jZsiWRkZGAM4+kRYsWbNu2jcaNGwMwZMgQVJX+/fvzz3/+k3r16h1XhrfrgqDLOQhUfKIBlmyE\npenTp9OlS5eAlXfFFVegqmzcuJFp06YRHR0NwMKFC9m8eTMXXHBBwbkiwsaNG9mxYwennXYanT1L\nzA4fPpwHH3yw1LoWLVpEfHw8/fr1A5z/hPXr12fWrFle63rzzTf9qiciIoIzExN54YUXWLJkCYsX\nLwZg6NChDB06tNjXTZ8+vdTYg+Wuu+6iVq1a3HnnnYDzGS1btoxnn302ZDEZY4ypGry18d9++23I\n23d/64qIiODMM8/0u32H0LbxRc2bN4/WrVuTnZ3Nvffey5133smHH3543DlFrwsqRNYup3cjBCzZ\n8CjLtwiVRX7yMm3aNIYOHcoZZ5xB06ZNUVW6devG3Llz//CamTNnFlteVFQUbvexX9isrKxSYyiu\nrpkzZzJv3jw/3g2cFh/PyOeeY/HixdStW9en14SqZ2PUqFFs2LCBzz//vGAFjR9++IF169bRvn17\nAFJTUzn//POZNGkS5513XlDiMMYYEzjhdM3grY0Ph/a9tLq8Oe200xg5cqRf7TtUbBvfunVrtm/f\njsvlIjIyEpfLxY4dOwqGX+X/GxMTw9/+9rc/9F54uy4IurwMZ3J4iITtnA0RaS0is0VkrYisEZF7\nPMeTRWS7iKz03C4MdawVrXbt2hw+fLjg8Q033MB///vfUl935ZVXct555/HMM88AzryPDRs2MHv2\n7IJzli5diqrSp08ffvrpp4IVFgqvcNGsWTNyc3ML/mN/9NFHBc/17duXtWvXsmjRIgBcLhcHDx4s\ntq7evXsXW483ubm5TP7sM3r06EG3bt1Kfc/5pk+fzsqVK73egpVoPPLIIyxfvpxPP/2UmJiYguMP\nPfQQO3bsICUlhZSUFFq1asVXX31liYYxxpgyK9zGh0P7XlpdReXm5jJ58mS/23eo2Da+SZMmJCQk\nMHXqVACmTp1Kjx49aNy4MUePHi24PlNVPv74YxISEgpeW9x1QdBl7gxZrwaEcbIB5AEjVTUe6AOM\nEJF4z3Mvq2qC5zYrdCGGxsiRIzn77LMLJogvX77c5wnFzzzzDJMmTWLnzp3Ur1+fmTNnMmbMmIJl\n85KTk1FVmjRpwsSJExk0aBA9evQ47tuNqKgoXnnlFQYOHEivXr0Kxi2CMwFqxowZ3H///XTr1o2e\nPXuyfPnyYutq3LhxsfV4M+q55zipbVvWrFlz3LcvFenuu++mVatWpKamcu6553Lqqce+4brwwgtZ\ntmwZa9as4ZlnnmHHjh0Fk/kvvfTScpdvjDHGFCe/jc/Kygp5+15aXUWNGjWKk046Kezbd4AJEyYw\nbtw4OnXqxLhx45gwYQIAu3fvZsCAAXTr1o0uXbqwfv163njjDYByXReUizsXcn1fTCgYREMwK70s\nROQz4DXgDCBdVV/w9bWJiYma/wtS2Lp16zjllFMCF2QI7N+/n6uvvppvvvkm1KEE3bRp0xg7ZgwL\npk4l8dpreeedd+jVq1eowwqpqvA7bMKDiCxX1cRQxxFqxbUXxtjf2+CZNm0aY8eOZcGCBSQmJlr7\nHkgZ2z3zNYpc70fXh9odS3xpcb/z/rYX4dyzUUBE2gE9gCWeQ3eKyC8i8q6I1A9ZYGGgYcOG1SLR\nWL9+PaNHj2b6K68QEx3NsGHDGDRo0HHdtsYYY4ypXAra9+nTiYmJsfY9kNQNWXtCstxtYWGfbIhI\nLeA/wL2qmgaMBzoCCcBO4MViXjdcRJaJyLIK36HRBFynTp1ISUmhXatWANx3333s3r2bpKSkEEdm\njDHGmLIqaN89S8Fb+x5AOQcI1XK3hYV1siEiNXASjSmqOgNAVXerqktV3cBbgNd+NlWdqKqJqpqY\nv+6xMcYYY4wxVZ5qyCeG5wvbZENEBHgHWKeqLxU63rzQaZcCqys6NmOMMZWDiNznWdFwtYhMFZHY\nUMdkjDFBl5fuTA4PA+G8z8YZwPXAKhFZ6Tn2CHCNiCTg9AulALeFJjxjjDHhTERaAncD8aqaKSKf\nAFcD74U0MGOMCbbMHWHRqwFhnGyo6nxAvDxV7Za6NcYYU2ZRQJyI5AI1gR0hjscYY4IrLxPyjoY6\nigJhO4zKGGOMKQ9V3Q68AGzFWVDksKp+XfQ8W1DEGFOlZIXHXI18lmwYY4ypkjxLo/8FaA+0AE4Q\nkeuKnmcLihhjqgx3DuQcDHUUx7FkwxfJySBS+i05OdSRGmOMOeZcYLOq7lXVXGAG0C/EMRljTPBk\n7g51BH9gyYavVI/d/vQn51b4mKqTbFjCYYwx4WIr0EdEanpWODwHWBfimIwxJjjcLsjeG/JN/Iqy\nZMMXY8YE59xyeu+997jiiisqrL6SDBgwgC+++AKATz/9lB9//DHEERljqjtVXQJMB1YAq3DavIkh\nDcoYY4IlOzznnFmy4a8pU2DxYvjhB2jXznlcyeTl5QW1fEs2jDHhQlWfUNWTVbWLql6vqtmhjskY\nYwJO3ZC5K6wmhuezZMMfU6bA8OGQ7WmrtmxxHgcg4cjIyODKK68kPj6e7t27c9VVVwF/7L0o+vjw\n4cMMHjyY+Ph4zj77bLZv3+61/Hbt2vHQQw/Rq1cvbrvN2Zrk/fffp3fv3vTs2ZOzzz6b3377DYCF\nCxdy2mmnkZCQwKmnnsrUqVOB43svvD0G+Oqrr5g5cybPPvssCQkJfPDBB/z222/07duX7t2706VL\nF1544YVyf17GGGOMMRVh/vz59OnTh379+vHiiy+GOhzvsvcD4ZdoQBjvsxF2BgxwejSyi3wplpEB\nN98Mb71VruK/+uor0tLSWLt2LQAHD/q2ksD8+fNZuXIlnTt3ZsyYMdxzzz1Mnz7d67lpaWkFPQ7z\n5s3jk08+Ye7cucTExPC///2PYcOGsWDBAsaOHcvo0aO55pprUFUOHz7s8/s4//zzGTx4MImJidx5\n550A3HPPPQwePJiHH37Yr/dmjDHGGBNqHTp0YO7cuURHR5OUlMQdd9xBzZo1Qx3WMaphtYlfUT4n\nGyJSD2dX74PAItVjs09E5ARgpKr+I/AhhpGiiUZpx/3QvXt31q1bx4gRIxgwYAAXXXSRT6/r378/\nnTt3BuCWW26ha9euxZ57ww03FNz//PPP+fnnn+nduzcAqlqQBCQlJfHUU0/x+++/M3DgwIJzyuqs\ns87igQceICMjg6SkJJKSkspVnjGmarJ2xhgTjlq0aFFwPzIykoiIMBsYlHMA1BXqKIrl06clIqfi\nrODxGTAfWCoibQudUgt4IvDhhZE5c6BtW+/PtW3rPD9nTpmL79ChA2vWrGHgwIF8++23dO/enays\nLKKionC7j2WqWVlZZa6jVq1aBfdVlWHDhrFy5UpWrlzJzz//zNatWwG49957mTlzJo0bN+auu+7i\n0UcfBShzLJdffjnz5s2jY8eOPPvss1x//fVlfg/GmKrJ2hljyubyyy9n6dKl9O7dm4SEBOLj44mK\niiIhIYGEhASGDh1apnKTk5PJyckBIDs7m8TERL9GOvhDREhPTw9K2YGs65tvvqFjx47ExsYGOCrH\nqFGjaN++PSLC6tWrSzx3/fr19O3bl06dOtH3zLPZsDEFgJStO0gYcG3BrV2PwTQ48ZyC12VlZXPH\nqGc5KeEcunbtyvDhw4PyXgrzNTV7BlgE1AVaApuABSJyUrACC0tPPw1Fu81q1nSOl1NqaiqRkZFc\ncsklvPzyy+zdu5cDBw5w4okn8ssvv5CdnU1OTs4fhkgtWLCADRs2ADBp0iTOPvtsn+obNGgQH3zw\nAampqQC4XC6WL18OOL/AHTt25LbbbuOee+4pGHp14oknsnTpUgDWrl3LypUrvZZdp06d4/4gbdy4\nkWbNmnHTTTfxxBNP2ORxY4w31s4Y46clS5aQnp7O6aefzpIlS1i5ciWzZs2iXr16BV8mTpo0qUxl\njxkzpiDZiImJ4brrruOll17y6bXBXogmFFJTU3nmmWeCOmfjkksuYe7cubQt7svtQm6//XZGjBjB\n+tVLGDHsSm4b+QwA7dq0YOWcjwpul1z4J669/PyC1z0wZhyxMdGs/+lbVq1axZNPPhm095PP12Sj\nD/CYqh5V1Z2qehXwCTBHRDoFL7wwM2QITJwIMTHO47ZtncdDhpS76FWrVhVMou7VqxcPP/wwLVq0\noE+fPpx77rmceuqpnHvuuZxyyinHve6MM85g1KhRxMfH8/333/PKK6/4VN9ZZ53F008/zeDBgwsm\nbn/22WcAvPrqq5x66qn06NGDcePG8bQnmXrggQeYNWsWXbt2ZezYsfTo0cNr2ddffz0fffRRwQTx\nTz75hK5du9KjRw/uuusun2M0xlQr1s4Y46eJEydy7bXX+nTukiVLSEpKomfPnvTs2ZMvv/yy2MVp\nRowYAUC/fv1ISEjg0KFDXH311bzzzjvFli8iJCcnc/rppzPGsw2AtzoBZsyYwcknn0xCQsJxF7sp\nKSk0atSo2MeLFi2if//+dO/ene7du/P111+XWE9JdXkTHx9PUlISbrcbVeXiiy/m+eefJzs7m5tu\nuonx48cfN0ok0Pr370/r1q1LPW/Pnj2sWLGCa66+GjK2c81lA1nxy6/s3Xf8nNicnFymTP8/hl07\nGID09Aw++PeXPPnw7ThbD0HTpk0D/0aK8HXORgxw3A4hqnq/Z5OkOYBvv+lVwZAhxyaDl2PYVFEX\nXHABF1xwgdfnJkyY4PX4TTfdxE033eRT+SkpKX84NmTIEIZ4SZRee+01r2V06NChoPejqDmFPovT\nTz+dNWvWHPf8I4884lOcxphqy9oZU3n87yHYtSo4ZTfrChc869Opc+bMYfTo0aWed+jQIW6//XZm\nzZpF8+bN2blzJ6effjrjxo3zujjN66+/zhtvvMHChQuPu7iOjo7m119/5eSTT/ZaT1xcXMEIiOLq\nXL58ObfeeisLFy6kc+fOPPfccz691wMHDnDppZcyY8YM+vXrh8vlIi0trdh6Vq9eTXZ2tl91rV69\nmvj4eNauXctnn31GdHQ0o0ePZtKkSaxdu7ZgNc8pU6bQsmXLgtddccUVbNy40WuZixYtIi4uzqf3\n6Ktt27bRsmVLIt1HwZ1DZGQkLZo1Ztv23TRuVL/gvJn/N5eWzRtzWnfn5/V7SioNG9RlzPNvMXvh\nSmrVachTTz1F//79AxpfUb4mG78BicDawgdV9T4RicAZY1t1/elP4MkAj1P02BNPODdjjDH+qt7t\njDFlkJqa6tM30wsXLmTz5s3HfakpIrRs2dKvxWmaNWtGampqscnGjTfeWGqdb775JqeddlrB4jbD\nhw/nwQcfLPU9LFq0iPj4ePr16wc4E7Xr16/PrFmzvNazceNGduzY4VddERERnHnmmbzwwgssWbKE\nxYsXAzB06NAS574Utwpo0GWklrgC1bsfzSzo1QBwudxsStlOj66def6ZZJas3cegQYPYuHEjderU\nCVqYviYb/wWuAT4o+oSq3iMiUcAdgQwsrASwB8MYY4xX1budMZWLjz0PwRYXF+fTYi2qSrdu3Zg7\nd+4fnluzZg3fffcd//vf/3jkkUdYtWpVsROgs7KySvyWvuhCNN7qnDlzJvPmzfP6+rIsRFPSe5s5\nc2apry/qtNNOY+TIkSxevJi6dev69JqK7tlo3bo127en4srNIDJCcLlc7Ni1l9YtjyWe23fu4YeF\nK5j8xpiCY21aNSMqKpJrPHM4evfuTaNGjVi/fj2JiYkBjbEwn+ZsqOozqup9jI/z/AhVDbN1wIwx\nxlQW1s4Y47+uXbsWbMhbkn79+rFhwwZmz55dcGzp0qVs27bN6+I0ALVr1z5usReXy8WmTZvo0qWL\nT7EVV2fv3r356aefCha3efvttwueb9asGbm5uQUX7h999FHBc3379mXt2rUsWrSoIJ6DBw8WW4+q\n0qdPn2Lr8iY3N5fJkyfTo0cPunXr5tP7BKdnI39CftFboBMNgCaNG5PQpRNTp/8PgKn/+YoeXTsf\nN4Tq/Y+/5KKB/WnYoF7BsUYN65HUP5Fv5iwBnAWB9uzZw4knnhjwGAur9n+4Cy3jbkylYr+7xhhT\nvV122WV89dVXpZ5Xv359Zs6cyZgxY+jevTunnHIKycnJ/PLLL14XpwEYOXIkZ599dsEE8QULFtC7\nd2+fv+0vrs7GjRszceJEBg0aRI8ePY7rvYiKiuKVV15h4MCB9OrVi8jIyILnGjRowIwZM7j//vvp\n1q0bPXv2ZPny5cXWo6o0adKk2Lq8GTVqFCeddBJr1qw5roelotx99920atWK1NTUgsWB8l144YUs\nW7bMeZB7mAkvPMS4tz+hU6/LGff2J0x44aHjynpv6hcMu3bQH+qY8MJD/PPlSXTtcyFXX301kydP\npl69en84L5CkOlywJCYmasEPqJDNmzdTu3ZtGjZsWDAr34S5/G9wPOMvqytVZf/+/Rw5coT27duH\nOhxTBYjIclUNXj96JVFce2HMunXr/rAiZKilpaXRv39/lixZEpRv0Au79tprufnmmznnnHNKP7kS\nmjZtGmPHjmXBggUkJibyzjvv0KtXr1CH9UeqcHg1uMq5oXR0fajdscRTivud97e98GnOhog0U9Vd\nvhZaWeRnj3v37g11KMZXuzy/hiH4xiHcxMbG0qpVq1CHYUxAVNV2xphgqlOnDi+++CKbN28mPj4+\naPVkZ2dz1llnVdlEY/369YwePZo5c+YQExPDsGHDGDRoEB9//DFJSUmhDu94OYfAnRvqKPziU8+G\niPyiqr4PXgsz9k1VFTJggPOvTdo3JqBC3bMRLu2MtRemOOHYs2GqGVU4vApcOeUvqwJ7Nnyds2Fj\njIwxxgSTtTPGGFOSnP3grny7s/uabFT4xA4RaS0is0VkrYisEZF7PMcbiMg3IrLB82/90soyxhgT\n9qr+BEJjjCkrdZe6r0a4CueweVKrAAAgAElEQVTVqPKAkaoaD/QBRohIPPAQ8J2qngR853lsjDHG\nGGNM1ZS1t1ImGhDGyYaq7lTVFZ77R4B1QEvgL8D7ntPeBy4JTYTGGGOMMcYEmdsFmTuqfLLhCmoU\npRCRdkAPYAnQVFV3ep7aBTQt5mXGGGMqj5C2M8YYE7aydlGZR5r6uoN4j2AHUhwRqQX8B7hXVdMK\nP6fOUlpeP30RGS4iy0RkmS1ta4wx4S2U7YwxvqoOe5OZMOPOhazdFd6rEcjf9bAdRgUgIjVwEo0p\nqjrDc3i3iDT3PN8c2OPttao6UVUTVTWxcePGFROwMcYYY6qk2NhY9u/fbwmHqVgZ26noXo38jYNj\nY2MDUp5Pm/qFgjhber8DrFPVlwo9NRO4EXjW8+9nIQjPGGOMMdWIbQRsKpw7FzJ3EpRkIzIDYovf\nryOQGweHbbIBnAFcD6wSkZWeY4/gJBmfiMjNwBbgqhDFZ4wxxphqokaNGrRv3z7UYZjq5NsBsGce\nEOAhVAq0/Sv0+Diw5RbDr2RDRJ4GtqnqhCLHbwdaqupjgQpMVedT/CZP5wSqHmOMMeGjItsZY4wJ\nW7u+hf1LCXiikSew7QSo6XUWQlD4O2fjeuAnL8eXAzeUPxxjjDHVnLUzxpjqze2CH28DV0Zgy1Vg\nZ5yTcMTFBbbsEvibbDQBvA1W3I8tQWuMMab8rJ0xxlRvv7/rrEAVaAeiITMKmmRBrdqBL78Y/iYb\nW4EzvRw/C0gtfzjGGGOqOWtnjDHVV24arBwNeUcDW25GJOyPgdq5UCc3sGWXwt8J4m8CL4tINPC9\n59g5wDPA2EAGZowxplqydsYYU32tfATc2YEt0yWwKw5quKFpZvEzooPEr2RDVV8UkUbAq0C053AO\n8IqqPhfo4IwxxlQv1s4YY6qtw+tg07vgygpcmQrsinUSjtYZIdlhz++lb1X1YRF5Coj3HFqnqumB\nDcsYY0x1Ze2MMabaUYXFwwKbaAAcjIajNaBxJsQ6K1vlaiQ1AltLicqU36jqUWAd1gAYY4wJAmtn\njDHVyrYZcGgVAd3ALyMS9nnmadRz5mnszm3Aub+N5/vdLQNXTyn8TjZE5F4R2QocBg6LyDYRuc+z\n47cxxhhTLtbOGGOqlbxMWHoHuAI4KTxPnGVuC83TyNVIRmx5kL159Wlds+K+w/F3U7/ngOHA88Ai\nz+G+wONAc+CBgEZnjDGmWrF2xhhT7ax6AvICePGfv5+GW6DVsXkaz+wcyrKMUxnXZiwn1W4RuPpK\n4e+cjVuAW1R1eqFj34vIbzgriFgjYIwxpjysnTHGVB+H18H618CVGbgy98U4+2k0y4QYZ57GF4f6\n8+6+Sxja6DMG1ZsH/DVw9ZWiLHM2finmWAjmtxtjjKmCrJ0xxlR9qrDwusBOCj8SBQdjoG5OwX4a\nG7Na8UDqPfSsuZaHm00KXF0+8vcP9wfACC/H7wAmlz8cY4wx1VxA2xkRqSci00XkVxFZJyJ9yx2h\nMcYEwu+TIO03AjYpPDvC2U8jNs/ZJRxIc9Vk+Ja/UzMii9fbjiU6Ii8wdfnB32FUMcC1InI+sNhz\nrDfQApgiIq/mn6iqdwcmRGOMMdVIoNuZV4D/U9UrPBsF1gx0wMYY47esfbDivsBNCncBO+IgQqGF\nMyHcrcL9W0eyNbs5Uzr8nWY19gemLj/5m2ycDKzw3G/r+XeX53ZKofMCuG6XMcaYaiRg7YyI1AXO\nAm4CUNUcnA0CjTEmtJbdBe4ADZ9SnB6N3AhnQniU8+fxX7uv4dsjvRnTYgK9a60JTF1l4O8O4knB\nCsQYY4wJcDvTHtgLTBKR7sBy4B7PHh7GGBMaO7+B7TPBHaDvPvbHHNu4r6YLgK8O9+HVPddyRf1v\nuKHhF4Gpp4xssp0xxpiqKgo4DRivqj2Ao8BDRU8SkeEiskxElu3du7eiYzTGVCe56Z5J4RmBKe9I\nFByIgTo5BRv3rc9qw8ht99M9bj1PtXyDUO9Q5FPPhojM9OU8VR1cvnCMMcZUR0FqZ1KBVFVd4nk8\nHS/JhqpOBCYCJCYm2jBgY0zwrLgfctMCU1ZWkQnhAgfy6nBLymPERWQxoe3TxEbkBqaucvB1GNXF\nwBZgTvBCMcYYU40FvJ1R1V2e3cc7q+pvwDnA2kCVb4wxftm7AFI+DMxcjTyBHTUh0jMhPAJy3FHc\nseVhduU25N8dH6J5dGgmhBfla7LxPHA9zkS7ScB7qpoatKiMMcZUN8FqZ+7CWcUqGtgEDA1AmcYY\n4x9XFsy/OjCb97lxVp5yCbQ+ClGKKjyx4zaWHO3Ky61foEfN9eWvJ0B8mrOhqg8CrYH7gERgg4j8\nT0SuEJEawQzQGGNM1ResdkZVV6pqoqp2U9VLVPVgoGI2xhif/fQA5ASgp0GB3XGQ5dkhPNbZIfz9\n/Rcz9cAF3N54GpfWn1P+egLI5wniqupS1ZmqegnOCh+zgaeA7SJSK1gBGmOMqR6snTHGVEl75sLv\nbwemV+NANBypAQ2zoLazQd/3aYn8Y8etnFtnMaObhd8e22VdjeoEoB5QC0gnSPtqiMi7IrJHRFYX\nOpYsIttFZKXndmEw6jbGGBNSFdLOGGNMUOUegflXBSbROBIF+2Ohdg40cJbNXZvZnru2PsApsZt5\npfULRIq7/PUEmM/JhojEiciNIjIXWIWz2dKNqtohiGuWvwf82cvxl1U1wXObFaS6jTHGVKAQtTPG\nGBM8S/8GOYfLX05m5LGVp5o6K0/tzm3AzSmPUzsyg3faP8kJkQHaJDDAfF369i3gKmAD8A4wWFUP\nBTMwAFWdKyLtgl2PMcaY0ApVO2OMMUGT+gVsm1H+1adyImB7HES5oaWz8tRRVyw3pzzOYVctpnV8\ngGY1wmPlKW98XY3qZmArsBO4ALhAvOwQUoH7bNwpIjcAy4CRNuHPGGMqvXBrZ4wxpuyy9sCi68u/\neV+ewPaaIEDLDIhU8jSCEVsfYm1me95u9ySnxm0OSMjB4muy8QHhM152PPAkTjxPAi8Cw4qeJCLD\ngeEAbdq0qcj4jDHG+C+c2hljjCk7VZh3JeSVc/Rn/hK3eQKtMiDaWeL20e0jmHMkkadbvsbZdZYF\nJORg8inZUNWbghyHz1R1d/59T7f7F8WcZzvCGmNMJRFO7YwxxpTLry/BgeWg5di9W4GdcZAVCc0z\nIc4FwLg9V/PxgfO5s8nHDGn4f4GJN8jKuhpVyIhI80IPLwVWF3euMcYYY4wxFebgSvjlMXCVo1dD\ngT2xcLQGND62xO0nB87lpd3XcVn97xjZ9MPAxFsBfB1GFRIiMhUYADQSkVTgCWCAiCTg/ChSgNtC\nFqAxxhhjjDEAeRnww+DyL3N7IBoOR0ODbKjv9I58c7gXD6fexZm1VvBsy3F4mdIWtsI62VDVa7wc\nfqfCAzHGGGOMMaYki4dB1t7ylXGohrOXRp0caJgNwI9HT+XOrQ/SJe53JrT9J9EReQEItuJUumFU\nxhhjjDHGhJWN78D2z8u3zO2RKGf41Am5BXtprMtsx82bH6Nl9B7ebZ8ctntplMSnZENEXhKRM0XE\nkhNjjDEBZ+2MMabSOrQKlt9dvmVuj0Y6E8LjXM6EcIGt2U25cfMYTojM4oP2j9MwKi1wMVcgX/+o\nxwEfA7tF5D0RuURE4oIYlzHGmOrF2hljTOWTewRmX1i+RCMzEnbUhBg3tMiACNiV25BrNz1Njtbg\ng/aP0yq6nMOzQsinZENV71DVlsBFwHbgKWCfiMwUkWEi0jiYQRpjjKnarJ0xxlQqyckgAtF14LJU\nGIL3239KKScrwtm0L8rt2bQP9ufVYcimpzjkqsMH7R+nU+zW4L6XIPNrgriq/gj8CPxdRE4E/gLc\nBIwXkaXAp8BUVd0e6ECNMcZUfdbOGGMqheRkuDIWVj/p9Go85Tn+qB9lZHsSjQh1Nu2LUtJcNblh\n0z9IzWnCB+0fp1vNjUEIvmKVeWysqm5U1RdV9SygJfAu0B/wtoKUMcYY4xdrZ4wxYWvnN7D6H2Uf\nPpUjkFrTud8qA2oo6a44hm5OZn12Wya0/Se9a60JXLwhFJClb1V1H04j8G4gyjPGGGMKs3bGGBM2\n0lNg3hVl308jVyD1BGfHuNYZEO0mwx3DsJTHWZnRmdfbPktSneWBjDikbNUPY4wxxhhjfJGXAbPP\nB1d62V6fn2i4xenRiHGT5Y7m1pTHWHY0npfbvMif6y4KbMwhZsmGMcYYY4wxpVE3zL8Kjm517vsr\nP9FwCbQ8CrFustw1uG3LIyxM78bzrV9hcL25gY87xCzZMMYYY4wxpjQ//x12zy7bxn15njkaLnFW\nnYrLTzT+zg9HEnm21Tgur/994GMOAwGZs2GMMcYYY0yVtXkK/PZK2eZp5HoSjbwIZ+hUnMszdOpR\n5qcnMLbVK/y1wTeBjzlM+NWzISKfisjFtsOrMcaYYLB2xhgTdvYtgR9vLUeicQK4iks0xlXpRAP8\nH0Z1FPg3kCoi/xSRk4IQkzHGmOrL2hljTPhI3+SZEF7GRGPbCYWGTrk46oplWMoTzE9P4LlWr3BV\nFU80wM9kQ1WHAM2BJ4Fzgd9EZK6I3CAiccEI0BhjTPVh7YwxJmxk7YNvzoLcNP9fm+NJNNwCrY5C\nnIs0V01u3DyGJeldeKn1S1zZ4LvAxxyG/O6mVtU0VR2vqr2ArsBy4E1gp4i8KSKnBDpIY0wlkpwM\nIqXfkpNDHakJU9bOGGNCLi8Tvj8HsvbgbIjhh+wIT6KBk2jEujmUV4vrNj3FyozOvNZ2LJfWnxOE\noMNTmcfEikgL4C/AxUAe8B+gNfCLiIwKTHjGmEonORlUj93+9CfnVviYqiUbplTWzhhjQsLtgnmX\nQtp60Fz/XpsVAds8O4O3zoBYN3ty63H1pmf4NasdE9s9xQV1FwY+5jDm12pUIlID5w//MGAg8BPw\nHDBVVdM95wwGPgBeCGyoxhhjqjprZ4wxIaUKS26GPfP8X+K2UaSz6lSkOvtoRCvbcppy3aYn2ZtX\nn3fbjaF/7Z+DE3cY87dnYydOV/bvQE9V7aWqb+U3AB5zgYOBCtAYUwmUNHTqhx+cmw2dMr6xdsYY\nEzo/jYat08CV4d/rmkfBWTUhyu0MnYpW1me14YqNz3HIVZsP2z9aLRMN8H+fjVeAF1X1uJ+AiAjQ\nWlW3quohoH2gAjTGVALJyccnEgMGOP/OmXP8fWNKZ+2MMSY01jwLG8b7n2gcrgFnxMIhN3TKgChl\nZUYnbtqcTA3J498dHuLkuC3BibkS8LdnIxmo5eV4A2BzuaMxxhhT3SVj7YwxpqJtfAtWP+l/onEg\nGnbHwR4XzDkKUcrstJ5c8/s/qRN5lP90HF2tEw3wP9mQYo7XAsqwd7sxxhhzHGtnjDEVa9OHsPwe\n/xINBfbGwL5YqJUL8zMgD6YfOJtbUh6nQ0wq0zuOpk3M7qCFXVn4NIxKRF713FXgnyJS+KcRCfQC\nVgY4NkTkXZxVSPaoahfPsQY4Gz61A1KAq1TVxu4aY0wlFqp2xhhTzW35Nywd7t+mfW6c3owjNaBu\nDjTJQt0w4cTLGZs6lDNqrWRC26epHVmGjQCrIF/nbHT1/CvAKUBOoedygBUEZ1WQ94DXcFYdyfcQ\n8J2qPisiD3kePxiEuo0xxlScULUzxpjqatunsHiof4mGC9hREzKjoFEW1M8hjwiSu97Gh+0vYlDd\nH3ih9cvEROQFLezKxqdkQ1WTAERkEnCPqpZhK0X/qepcEWlX5PBfgAGe++8Dc7BkwxhjKrVQtTPG\nmGpq22ew8Fr/Eo1cge01IScCmmVAnTyOumL5cOYF3P71dJ5MGw8NQf4KnBG0yCsdv1ajUtWhwQrE\nD01Vdafn/i6gaSiDMcYYEzhh0s4YY6qyrdNg0Y3+JRpZEU6ioQKtMqCmiz259flg5oX8beZ0auZl\nO+ftB972vMYSDsCHZENEZgLXqWqa536xVHVwwCLzgaqqiHjdQ15EhgPDAdq0aVORYRljjPFDsNsZ\nEYkElgHbVfXiMoZpjKkKNk+BH2/1L9E4EgW74pzN+lodhRg3azPbc0vKY0z79oFjiUa+HOATLNnw\n8KVnYz/OhL38+6G2W0Saq+pOEWkO7PF2kqpOBCYCJCYmek1IjDHGhIVgtzP3AOuAOkEo2xhTWfz+\nHiz7m++JhgIHo2FfDMS6oEUmRCnfpvXi7q2jqRuZTou0fd5fW8zh6qjUZKNwl3aYdG/PBG4EnvX8\n+1lowzGmmiu6oV+gzjXVRjDbGRFpBVwEPA3cH8iyjTGVyLoX4ZfHfE803MCeWEiLdpa2bZaJCry9\n91L+uXMoXeM28na7J5FGeE8sGgUw9krOr302RCReRDoXejxQRD4UkYc93dQBJSJTgUVAZxFJFZGb\ncZKMgSKyATjX89hUZsG8+LQL2+AbMyY455pqKQjtzL+AB3AuHYwx1Y0q/PQQ/PK474lGnkBqTSfR\naJgFzTPJogajUu/l6Z03c0Hdhfy748M0qXEQrgKii7w+Gue4Afzf1O9doAeAiLTG6VVoAIwAngps\naKCq16hqc1WtoaqtVPUdVd2vqueo6kmqeq6qHgh0vaaCBfMC1C5uK96UKbB4MfzwA7RrB7ttQyPj\nl4C1MyKSv0/T8lLOGy4iy0Rk2d69e8sWtTEm/KgbltwK68f5vmFfVgRsPQGyI6F5BjTMYXdeA67e\n9Az/OXgu9zadwmttxhIX4ZmncQZwC8fGCjXyPLb5GgX8TTZOxlnrHOAKYImqXghcD1wTyMCM+YOi\nF7FTpoQ6IlPUlCkwfDhke/4Ib9kC69dbwmH8Ech25gxgsIikAB8DZ4vIh0VPUtWJqpqoqomNGzcu\ne+TGmPDhyoIfBsGWqb4nGmk1YNsJzv3WR6F2Hj9ldGLQhpdZn9WWCW2f5t6mU4koujbRGcBJODsE\nvYIlGkX4m2xEcmyjpXOAWZ77v2NL0Jpg8nYRO3y4JRwVrbhhaQMGOLebb4aMIn/U3W747Tfn+UDV\nZ/4o9QuYf3WoowiEgLUzqvqwp1e8HXA18L2qXheoQI0xYSp7P3zdF3Z/71uiocCeGGfFqVgXtDkK\nsW4+2n8+f/19LNGSy386jubPdRcFPfSqyK99NoDVwB0i8gVOI/Cw53hLbN69KY/SLkQXLz6WaOTL\nyHAubt96q2x1Jif7NszqiSfsojffmDElfxZFf0b5tIwLwpVWn3Ea1SXDYces0s+tHKydMcaUXXoK\nfHsWZO4CzS39/DyBnXHOjuD1sqFxNllag+TU2/n4wPmcVWs5r7Z5nnpR6UEPvaryN9l4EPgUGAW8\nr6qrPMcHAz8GMjBjjlPcRWxxx31RdGWk/IRnzpyyl1ld5X9m7do5vU7epKRUUDDVhCpsnX5svXh3\nDkTEhjqqQAhKO6Oqc4A55Q3OGBPG9i6AORdB7hF8WhMiMxJ2xIFboFkm1MklNacxI7Y8zM+Znbiz\nycfc1/QjIqUqrC8RAVGeIWKuTKjVocJq9ncH8bki0hioo6oHCz31JuDjgDhjvCjtAr+4i9i2bUt+\nrUg5gjJ+e/ppZ3hb0aFUcOznN2UKDBlSsXFVNekpsHgo7F8KrqOhjiagrJ0xphorz4iD39+HZXf4\ntuKUAoeiYW8M1HA7O4LHuJmdlsi920bi1ggmtH26Eg+bEoiqDe5siIyFet2g8ZlQvzvUPQVqn+Qc\nryD+9mygqi7gYJFjKYEKyBivvF3E1qzpHDcVy9uQt8LH2rRx5mgUN3SqPEPfqjt3Lqx7AVY/5TQi\n6gp1REFh7Ywx1VRZRhyoG356ADaM9y3RcAG74yC9Bpzg7J/hiojg5V3X8dqeq4mP/Z032j5Lu5id\nZX4bFU+gRm3n/Z/QAZqdC83OhoZ9oGaLUAfnf7IhIn/FGUfbhCITzFV1cIDiMuZ4+d+E33yzM3Sq\nbVsn0bBvyMNP06awcyccPuz9+fIMfavOdn0Li2925mj4urJKJWXtjDHGJzmHYO6lsP9H3/4uZkXA\nzpqQK9AoC+rnsCuvIfekjGLJ0a5c3eArklu8SWxETullhVpkTSfRim0KLS+GFhdAk7OcpCPM+JVs\niMjzwL3AbGAHTkeUMRVjyJBj34jbvIrQKfrZe9sVfMAA75P6ofShb4XZMDg4uhV+vB32/FDlkwyw\ndsYY46PDa+H7gZC9z5mzVpL8YVP7YiBSoXUGxLmYndaTkdvuJ0ujebH1S1xe//sKCb3Momo777VR\nP2j7V2h5EdRsFeqoSuVvz8YNwDWqOj0YwZhq6oknKmfZxlHcalHt28PWrTb0raxyj8Cqf8CG153h\nU5oX6ogqirUzxpiSbZkGi2/y7QuYPIHdsXA0f9hUFjkSyYs7h/Lm3ss5OXYzr7UZy4mxqUEPu0yi\nagNuaH4htB8Czc6DqLhQR+UXf5ONCGBlMAIx1Vgwlza1ZVNDp2lTePRRG/rmL3ce/P4OrHwQXNng\nzgp1RBXN2hljjHeuHFh+N2ye7FuikRHpLGvrFmicCfVy2ZTTgnu2jmZV5kkMaTCLx1q8HX7DpqJq\nO3PyWg2G9jc58y8iaoQ6qjLzN9mYCFwHJAc+FGNMlWND33ynCttmwIp7IftglVtlyg/Wzhhj/ig9\nBeZcDEc3lT4R3A3sj4GD0QWrTWm0m38fOI8xO4YTE5HDm22f4vy6iysict9E1XJ6sZsNhBOHQ/Pz\nITI61FEFhL/JRj3gWhEZCPwCHLdbiqreHajAjDFhqKKHpVWXYXC7Z8Oyu+BoCuRV2yQjn7Uzxpjj\nbf3PsWFTWsqeF9kRzk7g2ZFQNwcaZ7HfXYeHt9zF12l96VfrZ15q/RLNauyvkNBLFBHjzE2seyqc\nNALaXA416oQ6qoDzN9mI51j39slFnrNJfMZUdRU9LK2qD4PbMw9W3A+H11XnnoyirJ0xxjjUDUfW\nw6IbSh82VXgSeIRCiwyolcd3aafzYOrdpLlq8Ujzd7il0adESIj/lETVgsg4OOl26DAMarULbTxB\n5u+mfknBCsQYY6qNPXNh5UNw8OdqscKUP6ydMcYAcHCls6StOxdcpfRm5IrTm5EZ5UwCb5rFEYnl\nn6m3M/XAnzk5djMftn+Uk+O8bA5cUSLjnOSp+XnQ+R5omgQSUfrrqgC/99kwxhhTBqqw6xsnyUhb\nbz0ZxhjjjTsPVj8N68Y6m5eWRIG0GrAnFgRomgl1clmQ3p0HUu9hZ25Dbms8nfubfkhMRIhW9Iuq\n5QyN6nwvdBwGMQ1DE0cIlWVTvwuAO4EOwHmquk1EbgE2q+p3gQ7QGGMqNXcebJ0Oq56AzB2Qlx7w\nKlwawZKjXUCi6Rfw0iuetTPGVFNpG2De5ZD+e+mTwHPF2Qk8Iwri8qBZJukRsTy74xY+3H8RHaJT\nmdbxQXqe8GvFxF5YRCygzk7ep4yCJn+q1vtG+bup3xBgAvA2cDaQvw5XJPAAYI2AMdVRcjKMGfPH\n44X/uIo4E76r+jyMfLnp8Pu7sOZpZ6hUgJMMVfg5sxMzD53FF4fOZE9eQ86o9UulTzasnTGmGnK7\n4NeXnC9lXFmUOD1LgcM1YG+s87hJJtTN5Yf003gk9U525Dbilkb/ZVSzyRW/pK1EQHQ96HSXMx8j\nrlnF1h+m/O3ZeAC4VVU/9nzLlG8x8I/AhWWMqVS87SKeb8AA59/qsvTt0a3w64uw8R3ncQCHS6nC\nmqwOfHHoTL48fCbbcpoRLbkk1V7KX+r9wNn1VgEPB6y+ELF2xpjq5PBamP9XSPdhSducCGeDvswo\nqJkHTTM5JCfwj9Q7mXHwHDrGbGNaxwdJPGFdxcQOIJEQEQ1RkXBCG7jsZ4iwWQqF+ftpnAQs8nI8\nHah6a3UZU9GK6yEoqjr1EFQGqrBnDqwdC7t/cDZj0txSX+Zr0WsyOzLr8Bn87/AZbM5pSSQuzqi1\nkruafMz5dRdRN9KT0ETEBqTOELN2xhh/VNZ2w5UNq59yvpzxpTfjQDQciCmYm6G1c5l5+E88ufMW\nDuXV5s4mH3Nnk38TGxGYv72lyv972+YKiH8Axt/lOW6JRlH+fiI7gE5A0en8ZwG/ByQiY6qzoj0E\n1a1XoLLJOQibPoB1L0DuoYANlXKrsCLjZP7vcD++SuvLtpxmROKiX62fubXxDP5cdxENotICUlcY\nsnbGGH9UxnZj9xxYeD3kHCi9N6NhJGyJhZxIqJULTbLY6mrCoyl/Y256T7rHref99o9zatzmCgmd\nqFrO/hjfd4fx3wMfem4eRedmhFuSFwJl2UH81UJd261F5EzgOWy3V2NMdaAKe+fDb6/A9i+dMboB\nWL42y12Dhend+SatN9+k9WFfXn2iJZd+tX7mrib/ZmCdxdSPOhKANxD2rJ0xpqrK2uNsYLr989KT\nDBeQGAsdosHthhYZ5NSEt/ZdwbjdfyVS3CS3mMD1DWcRKaUsjVtuApE1oVZ76PIotL4croiCN4Jc\nbRXh7z4bz4lIXeAbIBaYDWQDL6jq60GIr1gikgIcwfl1zFPVxIqs3xhTRfk6JOEy4PLyVbU3tx6z\njyTyXVov5h45jUyN5YSIDAbUXs75dReRVHsptSNLaZCrmHBqZ4wxAeLOg/Xj4JfHwJVT8jDT/OVs\n98VAO4Ffs+HibBZmdOOxDXfwe3Zrzq+zkCdaTKRF9L7gxi01nDkZzc6FLn+HRn2CW18V5ffAMlX9\nu4g8jbPLawSwVlUDv5ajb5JUNci/acaYaqXwkITcdDjzdGfJ2oezAQF3VpmLdquwOrMjs48k8n3a\n6fyc2RmAZjX2cXmD7xhYZwl9TvgldOvBh4kwa2eMMeWxew4suRkyd5XeC5wV4eyZkRUF6zLh01w0\nBw5+VYeP+w8kt0cUk9olk1RnWXBjjqzp/NthKMSPhhPaBre+Kq5Ms1hUNQMI8k/aGGMqSOEEw5Xj\nbL73+1uw4ys4kuPs+lpaL/1/8NrTcSCvDvOOJPBDek/mHjmNfXn1Edx0r7mekU0nc3adH4mP3Vyd\nl2D3ytoZYyq5Ixth6eV6EvMAACAASURBVN9g74LSkwyXOD0Zh2tApMLWdPRTN5LjzAdvcCiNF7/6\nF9oKok92BS/m/PkY8Q/AibdBdN3g1VWN+JxsiEgczpKEl+NstKTAJmAa8KKqVnRfvwJfi4gCb6rq\nxCLxDgeGA7Rp06aCQzPGVCpjxpQ+dGoIJQ+dmuE8l+OOYkXGyfx/e/cdJ1lVJv7/81Tsqs7T3TM9\nOQMDMyRHBImCAVkVBUF0ENfEuj/dXXddI64MCivqmr8qDruIYdR1FwOCwBIkKRkGmDwwOXdP6NwV\nn98f59Z0TXd1qO6qru7p5/161etW3Xvr3tN3oM597jnnOY+3n8qjbafzctcCFB81/lbOq3yeN1Q+\ny3mVz1N37A7wHrYxWM8YY/IVOwgvfQk23wbpuMvO1x8FDgfhQJl7oFMTRyfF6P5OiEj86DkygokU\n/C9wbhHKHCiHyFRYvBxmXwm+4KBfMUM3pGBDRALAQ8DpwL3A3bhg80TgS8BbReR8VR3Ntv9zVHWX\niEwG7heR9ar6aGajF3ysAFi6dOkA+dSMGaOWL4dHHnHvB3rsbZkuhifVDXvuhy0/d5//uxKS3gDs\nG7193oD7FUkC9UCO+ZnSKqzvnsNfX3sKf9lyCk91LKYzHcFPilOiG/nklF9yfuXzLIm8MgqDGMev\nMVrPGGOGKtnlJuZb+1U3RiMdG3j/Dr+bmC/ud3NmNHSzPj2TG7d/hJ8d/FLu7xSy47z4XCvGpKVw\n8g0w+YIJPct3MQ21ZeNaYAFwuqquyd4gIotxA/g+CvyosMXrn6ru8pb7ReR3wBnAowN/y5hxZPny\nntSFDz88PtIZjnWxAy6D1NZfwP5H3URMmQAj2SvTUwtuDuvMrW2z+6wKry6dwRMdS3iy/WSeaD+Z\ng6lquBDmxXby7toHOafiBc6seJkq/8izVE0gY66eMcYMQToJm38Cqz7nHuIM1mUq5nNBRmcAgi7L\n1P5QOd/Z/0F+ffDNVPo76awto+JQjobM+gKU1xcCfDD97bDkS1CzuAAHNQMZarDxbuCm3hUAgKqu\nFpGvAlcwSpWAiJQDPlVt896/GZtZ1hxLemdEyn7akv3eWjUGpgqHX4Kdd8L230DbRi/A8MYaZz95\nuzHre9uALvrOMRWHvb+o441VtwAwtauJC5qf4/XNqzj7iReZesuBIv4xx7wxVc8YYwahadj6K3jh\n05BshWTHwPsnBQ544zJ8QEM3nVXCrc3v5sdbLyeeDnJN3d18csovqXhvl3vYk92TKgRcOYLy+iOA\nwIKPwKLPQHT6CA5m8jHUYOMk4JMDbH8A+NzIizNkU4DfibvpCgC/VNV7R/H8xgxf7wmYBton05oB\nsGoVnHrq8Fs2hnLeQugvdexoTXQUOwB7H4Adv4M997kUi+mE6zsMPcv+vu4LsLpxAadvXk+uBvXG\ntgN8bdV3ObP5ZWZ17u3ZZ0JMgVFUY62eMcbkomnY/r+w6rMQaxo8yEgBh8JwKOQe4NTESU5K8JuW\nN/GdDe9jf7KOi6v+wmen/pS54d3uO2d7383uxnpl1vp8BMpBQi6r1ML/zwZ9l8BQg41aoGmA7U1A\nzciLMzSquhk4ZbTOZyaIrVth27bB+2yO9Cb5hht6bvwLfbM90DEz5y220QpqMpKd0PxX2H0P7Pwj\ndG5z/XB7d4vqR1OihucXnsDzHz6B5zoW8VLXQuIa4vEffZAZrX1/9qQe3nPN/X0PtGykf8iEN6bq\nGWNML+mUayFe9Tk383dykGzUaaAlBAdDkPJBZQKd1M09Xa/nP155P5vjMzg9uo4fzr6ZpeXr+n7/\nbFznSYAvDqO8gQoI1cLi62Hu1eAPD+MgphCGGmz46em5nEva28eY8WvOHPfKtBwUe4xEPjf/+/ZB\na6sbMD5nDtx0EyzLcXc7WgFFKSU7oflJ13qx+y5oXe+axxPtHMlP20/rRSwdYG33PFZ1Hs+qzuN5\nvvMEdsQb4TIINidYHHmVD9TdxWvuWUdVdTt0U9hmfDMQq2eMGamVK+HJJyEWG7iuyEcq7sa5vfQl\nSLQMHmRkJuU7EIakD6JJtK6TR5On8s3tV/NS13EsDG9jxeyv8Kaqpwo/JtsfhcqFcMqNMO0SNxDc\nlNRQgw0BfiEi/aUWsHDRmELLrjSybdsG117r3o+0EhkPuvdD8xOw78+uW1TbqxCIuKb7TErFdN/Z\naFPq49XYDF7sXMhLXQt5cddxrI/MJa4upWFjsJnTohu4pu5uTvvGehbf/CplPi+y2ANUAG+nMM34\nZiisnjFmJFaudHVDps4YaV2R7IBXboXVN7rxbUMJMtoCLshI+KEsBY0dPJlexDd3vZ9nOk9ienAf\nX5/xHS6vfaiw2fnE78bjNZwDS26AhrMKd2wzYkMNNn46hH1+NpKCGDOqCt3VJ9/jZVpNssdkZNu3\nDzZuhHQ/P8adnfDhD8Ott/Z/7PEonYTDL/cEF02Pu+Z6X5nXLcobsZ04OrhIqo9Xumeypns+L3cu\nYHXXfNZ0zadLywCo8HWyZN8mPrj0D5wW3cCp0Y00BrMGc+/CDVjsbaTN+MMhftcNTAKuS5+mXVCV\njgPqWnH8UQhWuG4CwSpvWQlVJ41SIYvC6hljRuK661zdkK2z063PJ9jo2gfrvw2bfuB+fwbLLqVA\nuxdkxP0QSsG0Tp7mOL6zdxl/bT+FKYEDfGX6D3hP7f2EfAXMXu0LuZaLGZe5zFJVxxfu2KZghhRs\nqOoHi10QY0ZVobsbDfd4q1blXt/a6jIpDSQW6//7GVu3uqb0sUjT0LYJDjzrgoqmx71sUWHQJKSy\n0h5mdYvqTIdZ3zWHNd3zWNvlXuu75xBT9+A7It2cFHmVq+ruY0nkFU6ObGJeeBe+r6prqcjlsqz3\nfwE24Voz/gnXdWqk4wl94Z5KUVOQigEKwWoIT4LwZIg0QnQGlDVCWQOE6ty2UB2EalzfY3/kmM0D\nb/WMMSO0fXt+63s7vBrW3Aw77gB08HkyMi0ZB7OCjKmdPMVxfHe/CzLqA4f44tRbubrunp6W40I4\nklnq79zA78jUwh3bFNyQZxA3ZkIpRr/XbA8/7G4aTz019/bMZH4DCYf7fv+RR44eYyLiAo7M+1JJ\nxaBlLRxaBQeegqa/usAi8/Q+u3neCyzSKmyPN7K+ew4bumezvnsu67rmsi3eiHrNENX+Nk4s28w1\ndXdzUmQziyOvMDe8O//m+cys4H+h79waA102CYC/zLVG0NLTlB+ug7KpEJ0JFXPdMjLVBRRljVA2\nxbVIHKOBgzGmBGbNcl2ncq3vj6Zh972w+itw+MXBZ/wGL8gIwoGQ6y4VSqGNnTzGYv7f/qt4umPx\nkSBjWd29RHyDBC35CFS42b1P/Cws/Hv3O2rGPAs2zNjUX/rUjGKmUS10v9eB9Df4fM6c3JVGRjQK\nK1b0LU+pb15VoXM7HF7jKq7mJ12A0bXbPYnSNKSy0yTGUIU9iXo2xmaxqXs2G7rdcmP3rCPdoIQ0\ns0N7WRTZwmW1D3FC2RZOimxmWrApvz/5xkG2Z1o0jvqbgN30zTbVWAEzGlyGE18YeBGuaIVANI8C\nGWNMgdx0k6ursrtSRaNufW/xQ/DKf7oZv5Ptg4/HAJeioTXoWjKSPgilSDd2cX/6dH6470pe7Dqe\nxmAzy6fdwnsm3V/4ICNUB0uWw5z3gT9UuGOborNgw4xNvcdAZMYhZLoNHT488nP0HtuwahV0d+du\nVejshKuvdi+A2bOL2z0pV6WRIQIf+EBpB4enUy7FbMs6aFkDB5+DQy9Cx1bXVcgXdFmjtOfOPZno\nYGd8Cq/ETuKV7pm8EpvBK7GZvNI9i/Z0zw16feAQx5dt4z2T/o9FkS0cX7aN48q2ES1kxQWA9GQp\nUa8lJDlA17Xzzh08q4kFGsaYUsnUCR/+sHtYNnt231b5g8/Bum/DzjsA3+DjMcDNk9EScvNkpHxQ\nliTREOf38XO4Zc8VvBqbyazQHr46/ftcVvsg4YKNyRD3CkTh7P+GaW8t/QM1MywWbBiTraysb/an\nbOefX5jzDDZAHFzT9/r1fderwm23wdq1Ax97pFTdBHltm1yXp9b1cPB5t+za7Y1BCLixFZo48pVD\nqSq2xKaxOTadzbEZ3nI6W+PTSHiZoAAa2g+y4MAOLm9+kAXN21l4YAfHNW9nUlerG0NxeT/lGip/\n1AU9mvLGf6Tga8e5bk1VJ0DFAiifBeWz3StYDXPn5m5Rmj0bHnl04PNZJWiMKbVly3oSh2RazhPt\nsO3XsO4/oHOn93s4hK6mCYHDIfdSgWiSjhrlFx1v4Sc7L2Vvop5FZZv53qyvc0n14wQKlV1Kgq5L\nauNFULvHJb+Yfklhjm1KwoINM3H17sKUuUnPTO7X2+zZ/Xd7KsaN5pQpuYMNGDgg6s/11/ddl065\nwKF9M7S/6gKLwy+74KJzp7tR90fcMtkBKKpwMFXFtthUtsWnsjU2ja3xaWyNTWNLfBqtqYojhw+Q\nZFZ4D/PDO7mw6hnmh3cxP7yDBeEdVAc6ero15ZPp6Q5cINI7mAhUQnQalM+D6hOhcj6Uz3GBRHQW\nvC8Kb98w8LHz6YZgjDFjWfNTsOH7sPO3rlV2sJm+M7p9bsbvNu8WsTLBvspybm29gl9vfQvt6Siv\nr3iRr07/PhdUPle46s8fccs5V8NJn3cPhoIXFOjgppTyDjZE5K3Ax4F5wFtUdYeIfATYoqoPFrqA\nxhRNf+lqR+OG8+GHXXDTX/Ay2JgVcN29eo9V6f03iUDnLujYBn97PKz+d2hdB60b3NiK2AHXQuEL\nui5PXmXUnQ6yO9HAjngj2+NT2BFrZHs885p6VLcnIc20YBNzw7t5R80jzAntZt73djH3i7uZGdo7\n/Kdd/QUTv10LX/y0m7SpfI73mlWY2WGH0g3BFF2h6hkRmYlLlzsFN/pmhap+txhlNmZM6NoLnTvc\n7/5DF0FyiK0YmfS1h0PQFQCfojVxXg7P4pbDl3Pv5rMQ4G9qHuPa+t+xOPpq4cocKHetGSf8Mxz3\nCZeFzxxT8go2RGQZcAsuX8tFQKZPhB/4DGDBhhk/+ktX2/uGMxzOPRh7pAbKOJUp12ABxw03uMrl\nH9/mWiIu7YJH3wXtW1yLBcAfF3o37er652qKrnSY3fF6diWWsCs+mV2JBnbGp7AzPpkd8Ub2JeuO\nOk1I4swI7WN2aC9nlK9hVngvc0K7mR3aw4zQvr59dDcz+BRsTwRhU6Inxex7I/Dmua5FomqR1zIx\nN0cwIXDa1wc5+Ajk6oZgRk2B65kk8ClVfV5EKoHnROR+Ve2nD6Ix41CqG3b9ETb+0M1R1J4A0pAc\nQgt4ZjzG4ZAb9B1Ik6hLcLeewW2HLuWlruOo9rdxbcNvuabubqaFmgtX7kAFhOth8b/BnGWFeWBk\nxqR8WzY+A3xUVX/tPWXKeBL4cuGKZUyJLVsGN94IGza4gOO663rWj4ZkB3zqarj/D/DKVtjvDYj3\nCVxcCx8KuMnuxAe+X8Fff+Vm0U51EU8H2J+sZU+igT2LFrF3bx274w3sTrjXnng9B1I1R53OT4qp\nwSamh5o4t/J5Zob2MSO0n1mhvcwM7WNy4CA+GWTej94C5W5MRzoJ6W4IVLmWiYp5XorZ+45OMftf\nAq/7ArytSNc4Vzey8XT8iaNg9Yyq7sHNB4+qtonIOmA6YMGGGd807eYmeuVW2PFbN8Yh2Tb073f7\nXIDRFnTjMSJJDtSG+En3Jfxy71s5mKpmQXg7X5n+Ay6vfahwCToy6cFrT3OZpRrfaOPdJoB8g42F\nwBM51rcDluzYFMZIZ/ceyvevv/7oVoPly3taGnL98G3b5jJR/fa3cMcdwytXOgHd+9373fe45Zqv\nQsd216Wpc5fbHj/kujT5y2BrBzRl3eSnlfQDh9gwZRarTz+ffYk69ibr2JeYxL5EHXsS9TQna47M\nQ8E7gD1Q6etgWqiJqcFmlkQ2MSO0n2lecDEtuJ/G4IH8ujtJoGeCuXTC5WYPTYLodKiYD9wB35zh\n/gZ/2M0AfuS6tnpzmPSa4GmgWdELoZCTOJbi+BNHUeoZEZkDnAY8NdxjGFNSqi6l+ObbYcvP3W9v\nsh3XB2oI0rjgoiUI3QEQRSsTPBuaz49bLuOhHUtRhDdWPcXf1t3F6yteLOB4jDJXzJmXu/EYNScV\n6MBmPMg32NgNHAf0Hj17HlDADnxmQhvp7N5D+X5mTER25qZqb5roU0+FRx/NPYP33XdnfUe9G22X\niYltv4FYE3Ttc31mu3ZD916INUP8sGvq9ofh3SH4y1XuO1d8gZgvQHO4luZwDU3hmTSHl7C/bBJN\n4Ro+eeiX1GnrUUXwxZXKOzr59OR/BqAm3kpj9wGmdB3gxO4tNHY109h9gKldzUxd28zUbzVR6e8i\nL0fGS6TdeAlfyM1qHZ0NlQug8rijMzmVNYLPn3UAcRPY9ae/Ae7DGfhujjUFr2dEpAKXWuCTqr3+\nh3LbrwWuBZg10ARoxpTC4TWwdSVs+SnEW9zM3ppHetmYzwUYrSFICwRTtE0Sfp28kJ8dfhs74o3U\nBw7x95P/l/dOupcZoabClT1Q4R5OHf+PbjxGWUPhjm3GjXyDjRXA97KatmeKyLnA14HlhSyYMX3s\n2wetrS4IGM6s3gO1eGgaurvc0/aBxlLEYrD2Mbd/Axw1V8NTH4F0glQqzuFUBQeT1RxIVnMwOZcD\nyWoOpNznA6fX0Ly+huaP1NBUVUNbsCLnqWrirdzQdUvObdNbm3jkgY8wpfsgZel4zn0A1z0pOwZA\nXIuEL+CuYzoGKIQbIDLNjZGoOs7L4DTTvcpnudSD+RpovEN/kxYOlPHryJ9gTe7HuILWMyISxAUa\nK1X1t7n2UdUV3nlZunRpnv0FjSkwVTd/0bZfuRaM2AH3UMtLMT4kflyAkWnFQElXJFkVnMst7e/k\nwd2vI4Wfs8pf5NONP+Piqr8SKuT8GP4olM+Ek66DWVfaJHwTXF7Bhqp+XUSqgfuBMuDPQAz4D1X9\nQRHKZyaKwbo+7dsHGzf2tDb0ntVb1Y1zSLS4dfsfh8Rh1yUp87rhBrhoNXQ3ufEOAB9fdSSlK03q\n+pMur4D3tfSdSRromhTij186j8M/r+TQlVUcTlVyMFnFwTXVHFxTxcGkW3ekG1Mvtf4W6gItTAq0\nsKhpC+ced5j6wGEaAodoCB6iPnDYex1yg64D5CyH1MPsf9l79Epf2Jv7wtczTuJ9KTfAOjLVBRKV\nC7wgYkbPK1g9+jfwlmLW9KOQ9YyICPBfwDpV/VbBC2tMoajCwWddC/m2X7k6K98AQ4FuPywNwswg\n7HOtGAdrQvwycRE/P3wJ+5J11PkP85GG3/OeSfcxL7y7cH+DLwwITH0znPg5qD8z/7qlv0yMvY/T\nOxOjGdNEc3UVGexLIlHgRMAHrFXVIcxzXzpLly7VZ599ttTFMP1Jp8AfgPbtkGiF2sVw1hK3XpPu\n9ezm3N1SA8BCHz2p/XywLg2/qQYUNE0ylaItEaD1n8pp+UYFralyWlIVtK6ooOVvK2hJVTDnmd28\n8a6nmNTRSlN5LY/NPoVLNv6VSLKn1aAzEOZzF3+CO096AwBBSVDjb6Mu0ELNhjZqT25jUlYwUetv\npd57XxdooTbQSlBSPWVfBqwc5Np8Gje8NftvDwHXhuCiRiib4oKHirleEDHdtVBEprkAI1CWuztY\nsYkMft6VK4eXYnYoxx6pTFe5CZSNSkSeU9WlpS5HRiHqGRE5B3gMeJmeH4kvqOqf+vuO1Rdm1KQT\nsP8RF2Ds+K1raU5159dFCtzke5mxGAk/JJX4LuWRJUv4cdulPNu1GB8pLqh8jisn3c+Flc8UsBUD\nr6uUHxb+PRz3Dy4RiDmm5Vtf5Jv69iZgh6reAjybtf5jwHRV/bd8jmfGqVQcUh1uVtJku2sZSLZl\nfc68b3NPZ2KHIHHIBRKJVki0ue+kOtwPa2bMw10nuL6dAC1r0f1pYoeDxMVPpUKu5yOahJvnXENb\nVTltgShtwXLaTo/StrqctnSU1lQ5HZk5If4OeCXryxcDe+Fdax/gH+/51ZHAYnLHId6+4XFemL2Q\nRbu2URnrpKs2zNZ3NvLh19/JpwO/oPbvWim/ravnYcsNwNuHeP0k6KX4a4dglWuFyIznCNZAuM4F\nC9GZMO1BKOuGLfvcDfbM6e6m/P0fyOMfbIyyFLMmh0LWM6r6OLl/OowZmaHMhQR9n8DHD8Hue92M\n3nsf8LJI5THIOyMNtAehNQidfkBIl6VYH2nkP1ddwt1TziW2P8yC8HY+1/gT3lX7Z6YED+Z3joGI\n37VkVC5wrRgzL7euUqZf+Y7ZeD9wRY71zwOfByzYKDVVd+Oa6nQDe5Od7n2y9+cO732Hex8/7IKA\nRKsXLGQCgsz3uly3nHTcjVfwBV1gIH4QQVWIq5+uVIjOVJDOZIDOlJ+OdISudJiOdITOdBkd6Zl0\npsroSEfoSEdoT0foSEXovLKM9g1ROlIROj4WoX1ShPZUlL9Z8yg33/v/+r1b2FXVwG2nXEqlr5NK\nfweV/k6q1nXQEN7p3vs7qPK3u/e3tlPd3U7VlA6qE+1Ur2unenY7kfUxpNdDnlAqyes2rzvyOdoW\n48T7trnkmwBxvFsYvxc4dLruSJp2zd6pmBc8VLssTeEG19IQneECibIG4Bq46GH3PtyQO8d4+QVQ\nDhzwBnhv3zns/zRGVTHTwFqK2WOd1TNm7Ovd9be/1lBVN8B7112w/dfQstZ1d00Oo0OIAh0BF2B0\nBEAFDabZfaCa/956Pj+fewmHotVMqmnhPavu5/LVD3Ly3k099edlwOX5n/Yo/iiQhplXwKJ/gdpT\nR3hAMxHkG2xMBnKlKWjGzdBqwBt4G+9pEk15yyOfu92Ne6r358zLCwqSmZaCzp6WgGSX257qyjpm\nzDuf179T/EcCAcVPggDdGqY7HSKWDtCdCtGdDtCd8h9ZdmmZtz1El1bQla6jKx2mOx2mKx2mS8N0\npsvoTrtlz/swXd7n1NEjkQcUkgRRXxflvi7Kfd1Ew11Ubu1kSvIA5Qe6qDjQRUWyk7978A6i/UxM\npAKTKw+w6Q/vOnrDOlzK195We8vMFGFtuAmNhtKanMR1Z/KFYFIUOAzH/wtEJkOoDvgonH+nex+u\ndzOg+oIDH/P6V2HSaUM4+QiU6sa8mH1pi3Fs6yc8llg9Y8a3RBvs+zPs+D3s/qOrwzXlJeTA1ddD\npbiWi7aga8lIC+pPc7A8wp/SZ3BL27vYVT6FssXdXFT1NJfV/pnzKp8neGZq0EMPnUAg6uq24/8F\n5n0AQtUFPL451uUbbGwHzsXND5ztPGCcPHLN08tfdn0qU7GsG/tYz9wCmaUmvZv9JGiKtPpJSJg4\nYRIaJq5BEhoiRpB4OkhcA8TTQRJpP3H1E0v7iacDxNN+4mkfcQ0QS4eIa5C4BomlG4jrNGLqAoKY\nBnuWWeu602FvGSKmIbrTIdJ5BAHZQhIn4osR8cUokzgRXzdRXzcRX4xJgRb3Xtz26JFt3S548Hcf\nWRf1dVPu6yLi66bC10XU1923v+iXgUXe+3VZ7wfI2CpTIVSVxmWEEnp6S6RcH9LMvwm4DEx4T5K+\ntRRCNXDRAxCZDqG9EB/CD7MCTQLzTwEegU89d/T2yecNfoxsuW5aB2ua733ze/75A3dBGms3xmP1\npn6kc7uYQpp49YwZ3zTtHgzGDsI9r4GW1W5eiUSfLMtDPB7QlQkwApDyoT6lpSzMg3oaP+y4jFc7\nZuInxbmVL/CvjT/nTVVPUZFvivPB+KMuSJr+NjjhX6D+LMsGaIYl32Djx8C3RSQEPOStuwj4KvC1\nQhZsMCJyMfBdXIK3/1TVmwt9jt88s4MHHgqQTJ5DQgMkNEBS/STUBQuJrJcLJrz36SDJvC9t/3yk\nCEuCkC9BWOKEfQlCkqBMYoS9dTWBVsokTtgXJywJynyxXsu4t3/8yPsynxdMSMztd9TnOP58Jnkb\nEr9LuSohkEhWgKBAK1zv/bC9Nwb/5vUH/UQ3NOcoR2M53PVxFzQEKt1TlmCVez/1Irj4+Z51/jL3\nnfd4P5I3lwNeEPJqu9fPdIg/0rEYrFrl3meWhXSs3/Qe63+fKYQxU88Y06+ObbDnftj5B9j/MBzq\nckHHoS1uez6tF9DTgtGeFWCI0lJWxp/1FH7U+S42HpyNnxSvr3iRjzb8jrdUP0FtII9Zw4fEB4EI\nhCfD8Z+Eee+HUG2Bz2EmmnxT335TROqB7+Fy4oDrvf5dVf16oQvXHxHxAz8A3oR70vWMiNypqmsL\neZ7mjhjbY/UEtIugJAlKkrAvQYV0EZQEQUkRkgRBSRKQJGHvfeYV8iUISZKguOAgs28mWAhK0q33\nPoe9fTLb3ft4fjM7583vJmMTvzdfhM8FA2TGD6iX+SftjUdIuQHN4LoJ+ULu5S9zzaz+iHsFKtwr\nWOnGLQSr3ftAea9XhVtyBrxtndvn374F7/2KO0dyZd8UqQD/8WM4bYDMRVULh/bnn+r1N923DzZs\nGFqWo5aWo78LA8/Ncawb7kBJY3IYK/WMMUfp2ueCil13w977XWp1/K57M+Q9vhtwg7w7Ai646PC6\nSIlyIFzOg4HTuKXzUrYcmkGAJGdVvMQHG+7kzdVPUBcYZovJQAIVrn6f+W43+V7da60VwxTMcFPf\nluNSEoLLXz6qqW9F5Cxguaq+xfv8eQBV/Wqu/UeUyvAPc6Fj6/C+e4Q38Zv4s9773PvMq8//1Jmb\nfJe+1S1TPTf84GWDCLrsRr6Ad+Mf7JlvwR92QYC/zAsCoj2BQLAc/OVZ28p6vc9eRtyTjiPfjw4+\nHiHvSzRAOtPsFKkAkUjf4GMox8pc48y23vtdcAE8+WT/s1hHo7Bihcui1Pu7o5GOdbyYgGljjwVj\nMPVtSeoZS31rAOje77pQ774P9v6f++wLuQQqudzoLb84yHGT0hNgdHqDvH3KrlAt96Zey4rOd7A/\nVUdYYpxb+QJviueM8wAAHq5JREFUqXqCN1U9RU2gCP/5Z+ZlqloEx/8TzLrC1e/GDKKoqW8zVLUD\neGY43y2Q6cCOrM87gddl7yAi1wLXAsyaNWv4Z5p8HjQFem7sfQHv5j509JN9X8h1x/GF3M1+5kbf\nV+beZ/aVYK8WgVBPKtRcwcKRbd4xjrwvXDetMau/J+ZdXUcHZ7memOfqrnP99YM/gZ87F7Zv7xvM\n1NXBd7/bMw+EZUQypqjGQD1jJpKO7bD/MdhzH+x7CGJNrq7NDi7S/TyIGogCMZ8LMDqCbtI9IOkX\nNoam8vvEOfy862K6Osuo8bdyYdUzvKnqKc6vfI6obxjnG5S43gT+KCy4FuZ/yM3TZEwR5X3HKiIB\n4AxgFj1N3ACo6s8KVK4RU9UVwApwT6qGfaCzflqoIpl8ZQcMF1wAjz8OqRRUV8Phw/1/LxNU5ApA\nBgs2urpyt5ocOABXX+1emXMYY4pivNQzZpxKp6BlDTQ97oKLpsddhscjc15k9stz3EVGCtdq0eG9\nUj4A2oJhng0t5JexN3J/x2sBYV54B8vq7uGNVU+xtHxt8bpNByq9blKXuSCj4Wyvh4UxxZfvpH4n\nAH8E5uL6/6S8YySAGDBalcAuYGbW5xneOnOs2rfPBRoAra2ua1V/s03nM4agtzlzYOtW6wpkTImM\noXrGHCvih6D5aRdU7P0/OPSS6ymgSRdkjNTjuNxpMeDjAheGYEmYtMD2YD0Pcjq3d13Mju5GQpLg\ndeUv82+TbuXCqmeZG9498vP3x1/u/saGc2Dhx1xWqUzCFGNGUb4tG98BngNOBfZ6y2rgRwzeU7GQ\nngEWishcXJBxFfC+UTy/KaTBBg2vXAkbN/Z8VnWDxqH/gKM/2QFGIQcrW0uHMYUyVuoZMx6lk3D4\nZTjwlOsO1fQExPa58YbJjp4xj+nukZ0nIa714jHgfxNHEhxyWEn9McFP02/h34//EMmuALNCezi/\n9jkuqHyO11e8WKTuUR5/xI3trFkC8z8Ks6+wbFKm5PINNl4LnK+qHSKSBgKq+ryIfAb4PnBywUuY\ng6omReQTwH241Le3qeqa0Ti3KYJMK0SmNaG3J5+EdK+m5c5ON2j81lvzO1exsiFZliVjCmVM1DNm\nHNA0tL0KB5+Bpr+4Ad1tm9yYR00d3WqRmXNpuJLi5r7oDLgUtQk39kL/1I70OrQ/keYdDz9M4A0p\nzqt8njnhPSM792AyAUblAi/AuBIiU4t7TmPykG+wIUCmQ3sTbqD2BtwA7QUFLNegVPVPwJ9G85ym\nBLZu7T87VCzWk3J29mzXBcoYM96NmXrGjCFHAovnXKtF02PQshaXrl0KM9YiWya4yAQYcW9gtwhb\n/ZN5WE7lju7zubvlH5AcX68/3Mo19XePvBz9yQ4w5n3IZZIqnzn494wpgXyDjdXAKbjeiU8DnxWR\nFPBR4JUCl81MNP2Nj6ivdwO0e6urg+bm3N+x/ODGjFdWz0x0qTi0roNDL0Dzk9D8BLRu7JkPKtnO\n8Ca2GEAiE1wE3NILLlIibPc18Jgs5g/d57JKFyAoJ0c38Yb6p4lPClB2MEerSX1hiwd4YzASUL0Y\n5v2tG+wdnV6EExlTWPkGGzcB5d77LwJ3A38GmoErC1guMxH1140qM4lervX9fccYM15ZPTORdDfB\n4Zfg0IsuqDj4HHTu9AYyp904i0JTIO47OrhIusxMCfGxWRr5iy7hrvhZvKzzQJRTIhs5s2EV/1T+\nC14TXUe53xvzcRXwn7hpJzNCFO6/1ECla6mpPwvmvh+mvx3KGgp0cGNGx6DBhoicB/xVVZOqel9m\nvapuBhaJyCTgkA5ndkBjhiKZzG/9cCxf3tMlK7tVpHcLic2CbUzBWT0zASQ7XLenw6u9rlBPQ9sG\nSMVcYJHqOrr7U3KEYyyypcTNb9Hld8tuP6Tdb3uHhFgns3gkdQoPJU9nnc6m3NfFadH1XFjzJJ8p\nv41Toxsp8/XTNetsb7kCSOJaNK7MWp8v8bs5MACmXQKzr4LGN0KwYpgHNKb0htKy8WdgKrBfRDYD\nr1XVI31aVPVgsQpnJpj+ulHNmQPbtvVdP3t2/9/JtxvV8uU9x7J0t8aMNqtnjhWJdmhd7wKLQy+6\nwdut6136WX/UG7jdq7ViOJPl9SeNm0SvOyuw8AZzp4G9UsvzupCH4qfzjB7PDp3MnNAeTitfz3vL\n/8TS6FoWlu3An898F2fj/guG4eVL80fd+IvIVJj1bpjxTqh7Hfj8wziYMWPPUIKNQ7h85/uBOYDN\nAmMKb6DUsTfdBNdcc3RGqmjUrTfGHAusnhlPVKF7vwsiWtfDoVVufEXbJki0ek/m00cP2gZItha4\nHLjAItYTWGjMh3hDttukjPU6i8eSS3g6vYiX0vPw+5KcEt3EqVUbuD76MKdF11MXKHC5BuWHQNSN\nv6g/xw3unvZWG+BtjllDCTbuAB4RkT24/7Wf9Qbr9aGq8wpZODOBDNQ1adkyuPFGWL/efQ6HYcWK\n/OfYMKNj61bXGpU9A7wxA7N6ZixKtLsAom0jtKyHw6tci0Xndvev5A+7rk+9J8YrdFABXouF/6jg\nQuM+RF1g0U2QTUznmdTxPJVaxIvp+RyUCk6MbOGU6k1cGb2HGyObmBfehU9K0BsvUOlacKKzYeY7\nYdrfuHEY/tDol8WYUTaUYONjwJ3AQuBbwE+AtmIWypgBZwGPxeDqq93LxlCMPdu2uWDjhhvs38YM\nldUzpRJvgfZXXFrZtk1usHbrOujYBslO7wm8egO1e3UtGunEeLkoboxFJqjwAgyN97RYdBFiI9N5\nOnkCL6Xn87LOZR/VnBDZzknlr3Jh5An+KfJzFpZtJ5g7Zi0+f9T9MYFyaHwzzHgHTLnQBnebCWnQ\nYMMbkHc3gIicAnxTVa0SMIWTqwtVrqfiNTXQ3g7nnDP4uAqb0bs0Vq50y8xg+5UrrQXKDMrqmSJK\nJ112p/bN0LEFWjdBy2oXWHTudJPd+SOAQqqzZ4btjEQRuxhlWiviviPBhcb8SLpnzF0zlazXWTyX\nOo616Tms0Tl0+IKcFNnCiRWbuSjyV/4h8gvmhXcSyGecRcF5Pf+ClTD5fJc1asoboGKepWI3E96Q\nU9+KSBA4EZiGm2DJmMIoxtNve6I++lauhGuvPXpd5rMFHGYIrJ4ZhlQcuna6loiObdC22Y2jaN8E\nHTshcQh8ZeALuMAi1dn3GIXM/JRLZtB23Ass4j4XVCR7hubECLBFG3kxtYC1OpsNOpNNOo2G8CGO\nj2zj+LKtXFV2FydGtjA5cLD09++BCheY+cIw+VyoXA+hGnj3UxZcGNPLkIMNVU2IyFwKPpOOMeaY\ncN110NnrRqaz0623YMMMgdUzvWjazUPRucO1QnTucC0UrRtcYNG1242P8EdAAqBJ1/Wp9+VLdUCx\nexMpbtbthO9IQEHcTzrmx5fquflO4GebTmZteg4b0jPZqDPYqNPxB5PML9vJCWXbeE3Zi7yv7E7m\nhnYR8hUwxfmwiTfmohvC9dBwHky72AUZ5XNdcBG5wNvVAg1jest3Ur+f4mZx/XQRymKMGc+2b89v\nvTG5TYx6JhWDrj0uYOjaBZ27oGOrGzvRuQ269kL8IEgQfN4g4nQsd5rYYkx8l4vi5qeI+3qCioSP\nVMwPCR/+rBinkxCb01PZqDN5JT2dTTqdbUzBF0wwr2w3C8I7OC68kbeVPcDc8C7KfEVuXcmHrwx8\nQXetq06AKRfBlPOh/vU25sKYYcg32CgHlonIm4DngKN+4VT1HwtVMGO44IKevv/ZHnnk6KdH559v\nc2OMBbNm5Z4PZdas0S+LGc/Gdz2TaIfuvS6QyCw7d0L7VpfFqWsvxJtdBidfxHVv0rQXSOSYOE5T\nxRmI3Z/sFgrvpXEfqUQQ4kIga17FNMIurePV9HQ261Q261Re1Wm0+cqoDLUxN7qHeeFdvDb8Au8J\n/5EZof35zV8xGiTgBsGnuiE0CerPdAO568+EmlP6zxbVXxITmwjWmD7yDTYWAc9773unH7Rmb1NY\nuQKICy7of5sprZtucmM0srtS2XwoJn/js57p2gd/nN8zI7b4vSAi3v+kdaPRvam3TOtE4uiAIhkP\nkEoECCQVf9ZlTuFjl9axNd3INp3CVm1kizbS7gvjDyWYGd7P7PAe5oZ2cWb4GeaEdxP1FXCSvkIS\nvxtrkep22aJqT/ECi9fBpKUQnjT0Y1lqb2OGLK9gQ1XfUKyCGGPGucy4jKuv7lln86GYPI3beibZ\nBog3bqJ90N2LJrtlIimQ9KEJH/F4iHQiQDCVJqBHty60aJTtOpkdOvnIcq/WkAoK4WCMqeFmZob2\nMju8kzNDzzAjtJ/IWA0oMnxhF/SluiBY5VopGs6FuqUusIhMKXUJjZkw8m3ZMMaY/i1b5oKN8893\n3d0s0DCmcNK4OSiSviMBRTrpIx4Pk0oG8CeVcDpJ7yHKh7SCXVrPbq1nl9azQxtooopkwI8vmGRS\nuIUZwf1MD+3nzNCzvDu0jzp/yzgZ6yyutQJ1rUrlM6H2NKg/Gyad5lovQrWlLqQxE1pewYaI3DnQ\ndlV9x8iKY4wZ92bPdkub68QMw4SsZ7KDiJRAUkgn/cTiYZKJAKSEYCpNmfbNzNSlYfZoHXu1lt1a\nzx7q2K/VdPlDpANKKBhnUqiF6cEmpoWaODO4hcuD+6nyd4yTYCJLoALwufS9oVqoPgnqznDBxS2P\nwdd+CGz2XnfkPoaNoTBm1OXbsnGg1+cgcAowE/htQUpkjBnf5sxxS6vQzfAcG/VMJoDICiJSSR+x\nRJhEMoQmffhSEEoncwYRqkIr1ezVSezXWvZpDfu0lnaJEA/4SfuVYDBOTbCNKaGDTAke5MTgGi4K\nNjPJ3zr+Aokj/G7ANrigIlwPVcdD7Wug9lSoPhGqF7mZubPdfBXc/IOezza+z5gxI98xGx/MtV5E\nvgkUcZpRY4wxE8F4rWf2/8/n8e+pIpiKEk4nCdM3gPADaS3jkFbTRDVNWkOzVnOASmK+IHGfHw1A\nMBgnEuiiPthCQ/AQkwO7WRRcTUPgEOExMe9EAfjLXSauVDeID6IzoWoRTDrdBRRVJ0DlAjfuwhgz\nrhVqzMaPgceBHHngjDHGmBEb0/XMxh3NkJzNQao4oJV0SpiYL0jSL+5hfSBBMBCnJthOXaCF+uBh\nTgjspi7QQpVvHHZpGpTPtT6IzwUUCESnuwCi5hTXOlG5ECoWQNlkmwzPmGNYoYKN4wt0HGOMMSaX\nMV3PVL/3+0SeuJxFsoYaf/vYm0+i4MSlj/UFIJ10c4EEa9wA7crjoGYJVMyHinluGa6zgMKYCSrf\nAeLf670KmAq8FbitUIUyxhgzMY3XembJ1DKI7C5t2ttC8oW9mcvFzRWiSTfpXXSGa52oOgEq5kL5\nHCif7db7gqUutTFmDMq3ZWNJr89poAn4Z0apEhCR5cBHvfMCfEFV/zQa5zbGGFN0Ja9njm0C/ogL\nDFTdhIOacoFE2ZSelomKuS6AiM6C8lkQbrCWCWPMsIxoUj8RCQBlqjraj3K+rar/McrnNMYYU2Rj\nqJ4ZX3wh1xohvp6ZyzUJwWqX0SkyzbVCVMx1Yyci0926yDTr4mSMKaohBRsichFQp6q/yVr3OWA5\nEBCRB4CrVPVwUUppjDHmmFasekZELga+i0sG9Z+qenPhSl1EEvCCB7/rSKYpSMUBdTNihya5gdWR\n6a7lITrdtUyUNbplpNHtY0GEMabEhtqy8TngnswHETkD+Hfgv4B1wKeB67zlaPiEiFwDPAt8SlUP\n9d5BRK4FrgWYNWvWKBXLGGPMMBW8nhERP/AD4E3ATuAZEblTVdcWsNw9tJ9B4b4QSNANpgYXOKQT\nrvXBH4FgpQsMwvUugIjOgMhU13UpXO+WZZOhrAEClRZAGGPGlaEGG0twFUHGFcBfVfWjACKyA7iR\nAgUb3hOsxhybrgN+BHwFUG/5TeBDvXdU1RXACoClS5dqIcpljDGmaIpRz5wBvKKqm71j/Bq4FCh8\nsBGqdV2SxO/eZwKHyFT3PlTruiuFJvUEFqFa8PkLXhRjjBlLhhps1AD7sz6fDWQPyn4GmF6oQqnq\nG4eyn4jcCtxVqPMaY4wpmWLUM9OBHVmfdwKvG1bpBhOug3dsKsqhjTFmPPMNcb89wHwAEQkDpwFP\nZG2vBGKFLVpuIjI16+O7gNWjcV5jjDFFVbJ6RkSuFZFnReTZpqamwb9gjDFmyIYabNwDfF1ELgS+\nBnQAj2VtPxl4pcBl68/XReRlEXkJeAMuHaIxplSWL3d9yDOvRx5xr+x1Im4/Y/pXjHpmFzAz6/MM\nb91RVHWFqi5V1aUNDQ15nsIYY8xAhtqN6kvAb4EHgHbgA6oaz9r+IeD+ApctJ1V9/2icxxgzRMuX\nWyBhCqEY9cwzwEIRmYsLMq4C3leAshpjjBmiIQUbqtoMnCci1UC7qqZ67XIFrnIwxhhj8laMekZV\nkyLyCeA+XOrb21R1TUEKbIwxZkjyndSvpZ/1BwtTHGOMMRNZoesZVf0TRw80N8YYM4qGOmbDGGOM\nMWbsW7kSnnzSjR2bM8d9NsaUjAUbxhhjjDk2rFwJ114LMS9x2bZt7rMFHMaUjAUbxhhjjDk2XHcd\ndHYeva6z0603xpSEBRvGGGOMOTZs357femNM0VmwYSYumx/CGGOOLbNm5bfeGFN0FmyYiWv5clAd\n/GXBhjHGjA833QTR6NHrolG33hhTEhZsGGOMMebYsGwZrFgB4bD7PHu2+7xsWWnLZcwEltc8G8YY\nY4wxY9qyZXDrre79ww+XtCjGGGvZMMYYY4wxxhSJBRvGGGOMMcaYorBgwxhjjDHGGFMUFmwYY4wx\nxhhjisKCDWOMMcYYY0xRWLBhjDHGGGOMKQoLNowxxhhjjDFFYcGGMcYYY4wxpigs2DDGGGOMMcYU\nhQUbxhhjjDHGmKKwYMMYY4wxxhhTFGMy2BCRK0RkjYikRWRpr22fF5FXRGSDiLylVGU0xhhjjDHG\nDCxQ6gL0YzVwGfDj7JUiciJwFXASMA14QESOU9XU6BfRGGOMMcYYM5Ax2bKhqutUdUOOTZcCv1bV\nmKpuAV4Bzhjd0hljjDHGGGOGYkwGGwOYDuzI+rzTW9eHiFwrIs+KyLNNTU2jUjhjjDHGGGNMj5J1\noxKRB4DGHJuuU9U/jPT4qroCWAGwdOlSHenxjDHGGGOMMfkpWcuGqr5RVRfneA0UaOwCZmZ9nuGt\nM8eq5ctBpOf1yCPulb1OxO1njDFmYrK6wpgxa7x1o7oTuEpEwiIyF1gIPF3iMpliWr4cVAd/WQVi\njDETl9UVxoxZYzLYEJF3ichO4CzgbhG5D0BV1wC/AdYC9wIft0xUxhhjjDHGjE1jMvWtqv4O+F0/\n224CbhrdEhljjDHGGGPyNSZbNowxxhhjjDHjnwUbxhhjjDHGmKKwYMMYY4wxxhhTFBZsGGOMMcYY\nY4rCgg1jjDHGGGNMUViwYYwxxhhjjCkKCzaMMcYYY4wxRSGqWuoyFJ2INAHbSl2OAqgHmktdiDHI\nrktfdk1ys+uSWz1QrqoNpS5IqVl9cUyza5KbXZfc7Lrklnd9MSGCjWOFiDyrqktLXY6xxq5LX3ZN\ncrPrkptdl2OP/Zv2ZdckN7suudl1yW0418W6URljjDHGGGOKwoINY4wxxhhjTFFYsDG+rCh1AcYo\nuy592TXJza5LbnZdjj32b9qXXZPc7LrkZtclt7yvi43ZMMYYY4wxxhSFtWwYY4wxxhhjisKCjTFK\nRG4Tkf0isjpr3SQRuV9ENnnL2lKWsRT6uS5XiMgaEUmLyITLHNHPNfmGiKwXkZdE5HciUlPKMpZC\nP9flK941WSUi/yci00pZxlLIdV2ytn1KRFRE6ktRNjM8Vl/0ZXVFblZf5Gb1RV+FrCss2Bi7bgcu\n7rXuc8CDqroQeND7PNHcTt/rshq4DHh01EszNtxO32tyP7BYVU8GNgKfH+1CjQG30/e6fENVT1bV\nU4G7gC+NeqlK73b6XhdEZCbwZmD7aBfIjNjtWH3R2+1YXZHL7Vh9kcvtWH3R2+0UqK6wYGOMUtVH\ngYO9Vl8K/NR7/1PgnaNaqDEg13VR1XWquqFERSq5fq7J/6lq0vv4JDBj1AtWYv1cl9asj+XAhBu0\n1s9vC8C3gc8wAa/JeGf1RV9WV+Rm9UVuVl/0Vci6IlCoQplRMUVV93jv9wJTSlkYM258CPjvUhdi\nrBCRm4BrgBbgDSUuzpggIpcCu1T1RREpdXFMYVh9YYbD6ossVl8cbbh1hbVsjFPq0ohNqCjb5E9E\nrgOSwMpSl2WsUNXrVHUm7pp8otTlKTURiQJfYOJ1EZgwrL4wQ2H1RV9WX/QYSV1hwcb4sk9EpgJ4\ny/0lLo8Zw0Tkb4G3AcvUclznshK4vNSFGAPmA3OBF0VkK64LxfMi0ljSUpmRsvrCDJnVF4Oy+mIE\ndYUFG+PLncAHvPcfAP5QwrKYMUxELsb1qXyHqnaWujxjhYgszPp4KbC+VGUZK1T1ZVWdrKpzVHUO\nsBM4XVX3lrhoZmSsvjBDYvVFblZfHG0kdYVN6jdGicivgAuAemAfcD3we+A3wCxgG3ClquYavHPM\n6ue6HAS+DzQAh4FVqvqWUpVxtPVzTT4PhIED3m5PqurHSlLAEunnulwCHA+kcf8PfUxVd5WqjKWQ\n67qo6n9lbd8KLFXV5pIU0OTN6ou+rK7IzeqL3Ky+6KuQdYUFG8YYY4wxxpiisG5UxhhjjDHGmKKw\nYMMYY4wxxhhTFBZsGGOMMcYYY4rCgg1jjDHGGGNMUViwYYwxxhhjjCkKCzaMMcYYY4wxRWHBhjHG\nGGOMMaYoLNgwxzwRuV1E7irCcWtFZJ+IzC/0sUeLiPyPiHyq1OUwxpixwOqL/ll9YYbLgg1jhu8L\nwJ9U9dXMChF5UERURP69984ico+3bcVQTyAit4jId4p1fODLwHUiUp3Hd4wxxuTH6gszYVmwYcww\niEgU+AjwX702nQ5sA5b02v8dwGlAAnhuiOcQ4B3A74txfABVfRnYDFw91O8YY4wZOqsvzERnwYaZ\nUEQkLCLf8Zqzu0XkSRE5p9c+5SLyMxFp9/b7vIjcJSK3Z+12CaDAX7K+Nx+oAX5C1o+7iISBbwEr\ngCBD/3F/LRAGHi/S8TPuBN6b53eMMeaYZvVFTlZfmLxZsGEmmq8D7wE+hHuy8zJwr4hMzdrnm8D5\nwLuAC4FTgHN7Hedc4DlV1ax1rwHiwM+B2SJS5a3/FNAErMU9SXp5iGV9J3C3qiaLdPyMp4EzRCSS\n5/eMMeZYZvVFX1ZfmLxZsGEmDBEpB/4e+Kyq3q2q64CPAfuAj3v7VOAqls+q6v2qugb4MJDudbjZ\nwO5e614DrFbVzUAzsFhEZgCfA/4R16S9RlVj3rkuze5fm8OlHN0kntfxvXOIt1ye/bmX3bgnXNMG\nKIsxxkwYVl9YfWEKx4INM5HMx/1IHmnKVtUU8ARwYq99ns7apwNY3etYEaC717rT6WmSfgHXdP0N\n4H9U9Zle2wFOBlblKqiILADmAfeN4PgAfy8i1wLlInIzcF6O03Vl/U3GGGOsvrD6whSMBRvGODr4\nLkdpBmp7rTsdeN57/wJuQOBbgc9nbe9deRwnIn8Rkc0isjhr2zuBB72Ka7jHR1V/CFTjnmT9UVUf\nyfG3TPKWTbn/VGOMMVmsvrD6wuTBgg0zkbyK68N6dmaFiPiBs3D9VzP7JHCD7TL7RIHsH3ZwP94n\nZu0zF/cjnP0kaSnwZVXdLyLzcJVN78pjq6qeDXwP1wyecVST+DCPj4h8DGjxjv92Eendlxjvb9ul\nqvtybDPGmInI6gurL0yBBEpdAGNGi6p2iMiPgK+JSDOwBfhnYArwQ2+fdhG5LWufPcAXcYF59tOs\n+7x96lT1AK5/bBJ4ydv+v8ADwEHv8+nZ273BdX5VzeQ4DwKHvW0NwJnAu7POl9fxs/xYVVVElqvq\n8n764J7L0c3vxhgzoVl9YfWFKRwLNsxE81lv+RNcWsAXgItVdU/WPv8KlONS/LUD38ZVMEf63Krq\nyyLyNHAV8APcj/vazGA7LyNIc9YxM9szx1gMPJu1fQlwm/f+7cAzvZ4c5Xv8TDnVWy7P/pwhImW4\nLCpvwRhjTDarL7JYfWGGS3r9t2SM6cXLS74N+IaqfjNr/cXAd4ETvYGD+Rzzw0Cjqt7kfX4BeKOq\nHhCRPwB/UdWvF+yP6L8cHwcuVdU3F/tcxhhzrLP6wpi+bMyGMb2IyGki8j4RWSAipwE/BSqB/87e\nT1XvxT2lmjGM05yMl99cRAJAjde8Di77ya+GW/48JYB/GKVzGWPMMcXqC2MGZy0bxvTiVRi3Asfj\n+rWuAv5VVfOdadUYY8wxzOoLYwZnwYYxxhhjjDGmKKwblTHGGGOMMaYoLNgwxhhjjDHGFIUFG8YY\nY4wxxpiisGDDGGOMMcYYUxQWbBhjjDHGGGOKwoINY4wxxhhjTFFYsGGMMcYYY4wpCgs2jDHGGGOM\nMUXx/wMP/30PMkG1CAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1300x1000 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAcoAAAHaCAYAAACASglHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 700x700 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#plot_fit(sd_halo, 0.5*(sd_halo_u-sd_halo_l), mh_sub, [np.mean(a_mc), np.mean(b_mc)])\n",
    "N_burn = 2200\n",
    "plot_fit_20vs_combos(sd_halo, esd_halo, mh_sub, np.array(a_mc[N_burn:]), \n",
    "                    np.array(b_mc[N_burn:]), np.array(lnlike_mc[N_burn:]))\n",
    "\n",
    "\n",
    "\n",
    "lct_best = np.argmax(lnlike_mc)\n",
    "a_best= a_mc[lct_best]\n",
    "b_best= b_mc[lct_best]\n",
    "    \n",
    "fig = corner.corner(np.vstack([a_mc[N_burn:], b_mc[N_burn:]]).T, \n",
    "                    labels=['a', 'b'],\n",
    "                    truths=[a_best, b_best],\n",
    "                    show_titles=True)\n",
    "fig.set_size_inches(7,7)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The best model parameters: a= 0.28348773876890165  b= 0.2923474662253047\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAn8AAAGgCAYAAADbzgGcAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1000x650 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 600x400 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mpl.rcParams[\"errorbar.capsize\"] =4\n",
    "def plot_fit(data, e_data, x, a_chain, b_chain, lnlike_chain,colors=[]):\n",
    "    \n",
    "    plt.figure(figsize=(10, 6.5))\n",
    "    plt.errorbar(x, data, yerr=e_data, xerr=emh_sub,alpha=0.4,fmt=',',color='k',label='')\n",
    "    plt.scatter(x, data, s=25,c=colors,cmap='jet',label='sub results')\n",
    "    plt.colorbar(label='Redshift')\n",
    "    \n",
    "    plt.xlabel(r'$\\log (M_h / M_*)$', fontsize=15)\n",
    "    plt.ylabel(r'$\\Sigma_{\\rm halo}$  [Mpc$^{-2}$]', fontsize=15)\n",
    "    plt.ylim([-5,15.5])\n",
    "    \n",
    "    lct_best = np.argmax(lnlike_chain)\n",
    "    a_best= a_chain[lct_best]\n",
    "    b_best= b_chain[lct_best]\n",
    "    x_model = np.arange(10.3, 13.7, 0.05)\n",
    "    #y_model = model([np.median(a_chain), np.median(b_chain)], x_model)\n",
    "    y_model = model([a_best, b_best], x_model)\n",
    "    #y_pred  = model([np.median(a_chain), np.median(b_chain)], x)\n",
    "    y_pred  = model([a_best, b_best], x)\n",
    "    chi2_r_0 = np.sum((y_pred-data)**2/ e_data**2)/(len(x)-2)\n",
    "    #print('The best model parameters: a=', np.mean(a_chain), ' b=', np.mean(b_chain))\n",
    "    print('The best model parameters: a=', a_best, ' b=', b_best)\n",
    "    plt.plot(x_model, y_model, label=r'Fit, Reduced $\\chi^2 =$%4.2f' %chi2_r_0)\n",
    "    std_y_model = []\n",
    "    for xi in x_model:\n",
    "        yi = 10.0**(b_chain + a_chain *(xi-12.))\n",
    "        std_yi = np.std(yi, ddof=1)\n",
    "        std_y_model.append(std_yi)\n",
    "    plt.fill_between(x_model, y_model+std_y_model, y_model-std_y_model, color='grey', alpha=0.3)\n",
    "    plt.legend(fontsize=13, loc=2)\n",
    "    plt.show()\n",
    "    \n",
    "plot_fit(sd_halo, esd_halo, mh_sub, np.array(a_mc[N_burn:]), \n",
    "            np.array(b_mc[N_burn:]), np.array(lnlike_mc[N_burn:]),\n",
    "            colors=z_sub)\n",
    "plt.savefig('fit_shalo_mh.png',dpi=250)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## If we fit with the combined points (with inverse-variance weighting)\n",
    "\n",
    "From the test above, we can see the best fit for all point is not the best fit for the case where we binned up close point with inverse-variance weighting. \n",
    "\n",
    "So let's try refit it with the combined points. \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "the combined x_s: [10.93362179 11.3397704  11.83874445 12.57103855 13.19193922]\n",
      "the combined y: [-0.37024656  1.246321    2.4423148   2.81052409  4.10813596]\n"
     ]
    }
   ],
   "source": [
    "def combine_points(x, sd_halo, esd_halo):\n",
    "    xcombo = []\n",
    "    dcombo = []\n",
    "    yerrcombo = []\n",
    "    inverse_sqv = 1./ esd_halo**2\n",
    "    x_bin_bd = [9.0,11.1,11.55,12.0, 12.7, 14.0 ]\n",
    "    for i in range(5):\n",
    "        sub_i = (x>x_bin_bd[i]) * (x<x_bin_bd[i+1])\n",
    "        sum_invar = np.sum(inverse_sqv[sub_i])\n",
    "        xcombo.append(  sum(x[sub_i]* inverse_sqv[sub_i])  /sum_invar)\n",
    "        dcombo.append(  sum(data[sub_i]* inverse_sqv[sub_i]) /sum_invar)\n",
    "        yerrcombo.append( np.sqrt(1. /np.sum(inverse_sqv[sub_i])))\n",
    "    #print('the combined x_s:', xcombo)\n",
    "    #print('the combined y:', dcombo)\n",
    "    return np.array(xcombo), np.array(dcombo), np.array(yerrcombo)\n",
    "\n",
    "x_combo, sd_combo, esd_combo = combine_points(mh_sub, sd_halo, esd_halo)\n",
    "print('the combined x_s:', x_combo)\n",
    "print('the combined y:', sd_combo)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "the combined x_s: [10.93001661 11.33330316 11.8237162  12.47928256]\n",
      "the combined y: [-0.19228902  1.18417534  2.91588714  1.76023089]\n"
     ]
    }
   ],
   "source": [
    "### check what if we only looking at the lower redshift ones\n",
    "def combine_lowz(x, sd_halo, esd_halo, z_sub):\n",
    "    xcb_lz =[]\n",
    "    dcb_lz = []\n",
    "    yerr_cb = []\n",
    "    inverse_sqv = 1./ esd_halo**2\n",
    "    x_bin_bd = [9.0,11.1,11.55,12.0, 12.7 ]\n",
    "    for i in range(4):\n",
    "        sub_i = (x>x_bin_bd[i]) * (x<x_bin_bd[i+1]) *(z_sub < 0.17)\n",
    "        sum_invar = np.sum(inverse_sqv[sub_i])\n",
    "        xcb_lz.append(  sum(x[sub_i]* inverse_sqv[sub_i])  /sum_invar)\n",
    "        dcb_lz.append(  sum(data[sub_i]* inverse_sqv[sub_i]) /sum_invar)\n",
    "        yerr_cb.append( np.sqrt(1. /np.sum(inverse_sqv[sub_i])))\n",
    "    #print('the combined x_s:', xcombo)\n",
    "    #print('the combined y:', dcombo)\n",
    "    return np.array(xcb_lz), np.array(dcb_lz), np.array(yerr_cb)\n",
    "\n",
    "xcombo_lz, sdcombo_lz, esdcombo_lz = combine_lowz(mh_sub, sd_halo, esd_halo, z_sub)\n",
    "print('the combined x_s:', xcombo_lz)\n",
    "print('the combined y:', sdcombo_lz)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The burn in accept rate for [a,b] is:   0.5071428571428571 0.5057142857142857\n",
      "The chain part accept rate for [a,b] is: 0.512811356128917 0.5129006338719757\n"
     ]
    }
   ],
   "source": [
    "a_mc_combo, b_mc_combo, lnlike_mc_combo = mc_sampling(sd_combo,esd_combo,x_combo, 12600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAA0MAAADdCAYAAAB5RKlBAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nhWt17vIAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1400x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(14, 7))\n",
    "plt.subplot(221)\n",
    "plt.plot(a_mc_combo)\n",
    "plt.xlabel('N')\n",
    "plt.ylabel('a')\n",
    "\n",
    "plt.subplot(222)\n",
    "plt.plot(b_mc_combo)\n",
    "plt.xlabel('N')\n",
    "plt.ylabel('b')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The best model parameters: a= 0.2906423324094096  b= 0.2931275481579938\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZIAAAGoCAYAAABsY2MxAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<Figure size 600x600 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAfsAAAFpCAYAAACbJYGaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<Figure size 800x550 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 600x400 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def plt_sd_combo(data, e_data, x, a_chain, b_chain, lnlike_chain, \n",
    "                 xcombo_lz=xcombo_lz, sdcombo_lz=sdcombo_lz, esdcombo_lz=esdcombo_lz):\n",
    "    plt.figure(figsize=(8, 5.5))\n",
    "    plt.errorbar(x, data, yerr=e_data, fmt='ro',label='combined results')\n",
    "    plt.xlabel(r'$\\log (M_h / M_*)$', fontsize=15)\n",
    "    plt.ylabel(r'$\\Sigma_{\\rm halo}$  [Mpc$^{-2}$]', fontsize=15)\n",
    "    lct_best = np.argmax(lnlike_chain)\n",
    "    a_best= a_chain[lct_best]\n",
    "    b_best= b_chain[lct_best]\n",
    "    x_model = np.arange(10.2, 13.75, 0.05)\n",
    "    #y_model = model([np.median(a_chain), np.median(b_chain)], x_model)\n",
    "    y_model = model([a_best, b_best], x_model)\n",
    "    #y_pred  = model([np.median(a_chain), np.median(b_chain)], x)\n",
    "    y_pred  = model([a_best, b_best], x)\n",
    "    chi2_r_0 = np.sum((y_pred-data)**2/ e_data**2)/(len(x)-2)\n",
    "    print('The best model parameters: a=', a_best, ' b=', b_best)\n",
    "    plt.plot(x_model, y_model, label=r'Fit, Reduced $\\chi^2 =$ %6.3f' %chi2_r_0)\n",
    "    std_y_model = []\n",
    "    for xi in x_model:\n",
    "        yi = 10.0**(b_chain + a_chain *(xi-12.))\n",
    "        std_yi = np.std(yi, ddof=1)\n",
    "        std_y_model.append(std_yi)\n",
    "    plt.fill_between(x_model, y_model+std_y_model, y_model-std_y_model, color='c',alpha=0.5)\n",
    "    plt.legend(fontsize=12, loc=4)\n",
    "    \n",
    "    #add the lowz combo points\n",
    "    ax2 = plt.axes([0.18, 0.55, 0.32,0.32])\n",
    "    plt.errorbar(xcombo_lz, sdcombo_lz, yerr=esdcombo_lz, fmt='go', label='Combined lowz')\n",
    "    plt.plot(x_model, y_model)\n",
    "    plt.fill_between(x_model, y_model+std_y_model, y_model-std_y_model, color='c',alpha=0.5)\n",
    "    plt.legend(fontsize=10, loc=2)\n",
    "    plt.show()\n",
    "    \n",
    "N_burn = 3000\n",
    "#fig, axs = plt.subplots(1,2)\n",
    "\n",
    "fig=corner.corner(np.vstack([a_mc_combo[N_burn:], b_mc_combo[N_burn:]]).T, \n",
    "                    truths=[np.median(a_mc_combo[N_burn:]), np.median(b_mc_combo[N_burn:])],\n",
    "                    labels=['a', 'b'],\n",
    "                    show_titles=True)\n",
    "fig.set_size_inches(6,6)\n",
    "\n",
    "plt_sd_combo(sd_combo, esd_combo, x_combo, \n",
    "             np.array(a_mc_combo[N_burn:]), np.array(b_mc_combo[N_burn:]), np.array(lnlike_mc_combo[N_burn:]))\n",
    "plt.savefig('fit_shalo_mh_combo.png',dpi=300)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# output the chain (post burn-in) values:\n",
    "from astropy.table import Column\n",
    "from astropy.table import Table\n",
    "from astropy.io import ascii\n",
    "\n",
    "ochain_a = Column(a_mc[N_burn:], name='Chain_a', dtype=float,format='%10.4f')\n",
    "ochain_b = Column(b_mc[N_burn:], name='Chain_b', dtype=float,format='%10.4f')\n",
    "\n",
    "tab_ochain_ab = Table([ochain_a, ochain_b])\n",
    "fout_ochain_ab = '../data/newsub_panel_pfit_chainvalues_ab.txt'\n",
    "ascii.write(tab_ochain_ab, fout_ochain_ab)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Fitting the background component\n",
    "\n",
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "#graph setting:\n",
    "mpl.rcParams[\"errorbar.capsize\"] =2\n",
    "\n",
    "def plt_sdbg_da2(da2, eda2, sd_bg, esd_bg, mh):\n",
    "    fig, ax = plt.subplots(figsize=[9,5])\n",
    "    plt.errorbar(da2, sd_bg, xerr=eda2, yerr=esd_bg, fmt='.', color='black', alpha=0.5)\n",
    "    plt.scatter(da2, sd_bg, s=40,c=mh,alpha=0.9,cmap='jet')\n",
    "    plt.xlabel(r'd$_A^{-2}$')\n",
    "    plt.ylabel(r'$\\Sigma_{\\rm bg}$ (Mpc$^{-2}$)')\n",
    "    plt.loglog()\n",
    "    plt.colorbar(label=r'$M_h$')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjQAAAFLCAYAAADBFxaKAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\njYiIiITe/w+KprZHzuvN0gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 900x500 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt_sdbg_da2(da2_sub, eda2_sub, sd_bg, esd_bg, mh_sub)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "def lnlike_bg(params, da2, sd_bg, esd_bg):\n",
    "    intcept, slope = params['Int'], params['Slope']\n",
    "    model = intcept + slope* (da2-2.0)\n",
    "    return -0.5* np.sum((sd_bg-model)**2/ esd_bg**2)\n",
    "\n",
    "def fit_bg_da2(da2, eda2, sd_bg, eds_bg):\n",
    "    import lmfit\n",
    "    \n",
    "    params = lmfit.Parameters()\n",
    "    params.add('Int', value = 0.5, min=-100., max = 9999)\n",
    "    params.add('Slope', value=12, min= 0.01)\n",
    "    \n",
    "    da2_1e6, eda2_1e6 = da2*1.0e6, eda2*1.0e6\n",
    "    minim = lmfit.Minimizer(lnlike_bg, params, fcn_args=(da2_1e6, sd_bg, esd_bg), float_behavior='posterior')\n",
    "    emcee_result = minim.emcee(burn=130, steps=500, thin=1, params=minim.params)\n",
    "    return emcee_result\n",
    "\n",
    "def plt_fit_sdbg(da2, eda2, sd_bg, esd_bg, mh, mc_result):\n",
    "    \n",
    "    da2_1e6, eda2_1e6 = da2*1.0e6, eda2*1.0e6\n",
    "    fig, ax = plt.subplots(figsize=[10,6.5])\n",
    "    plt.errorbar(da2_1e6, sd_bg, xerr=eda2_1e6, yerr=esd_bg, fmt=',', color='black',alpha=0.5)\n",
    "    plt.scatter(da2_1e6, sd_bg, s=30,c=mh,alpha=0.95,cmap='jet')\n",
    "    plt.xlabel(r'd$_A^{-2} \\times 10^6$ Mpc$^2$', fontsize=16)\n",
    "    plt.ylabel(r'$\\Sigma_{\\rm bg}$ (Mpc$^{-2}$)', fontsize=16)\n",
    "    plt.loglog()\n",
    "    plt.colorbar(label=r'$\\log(M_h/M_\\odot)$')\n",
    "    \n",
    "    x_mfit = 10**np.arange(0.14, 1.32, 0.02)\n",
    "    fit_values = mc_result.params.valuesdict()\n",
    "    y_mfit = fit_values['Int'] +fit_values['Slope']*(x_mfit-2.0)\n",
    "    yh_mfit, yl_mfit = [], []\n",
    "    ey_mfit = []\n",
    "    midy_mfit = []\n",
    "    for xi in x_mfit:\n",
    "        yi_all = mc_result.flatchain['Int']+mc_result.flatchain['Slope']*xi\n",
    "        yi_std = np.std(yi_all, ddof=1)\n",
    "        yi_l, yi_h = np.percentile(yi_all, [11, 89])\n",
    "        yi_mid = np.median(yi_all)\n",
    "        ey_mfit.append(yi_std)\n",
    "        midy_mfit.append(yi_mid)\n",
    "    plt.fill_between(x_mfit, y_mfit+ey_mfit, y_mfit-ey_mfit, color='pink', alpha=0.7)\n",
    "    ###print(ey_mfit)\n",
    "    ###print('median of yfit', midy_mfit)\n",
    "    #plt.plot(x_mfit, y_mfit)\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "# fit the result\n",
    "mc_result = fit_bg_da2(da2_sub, eda2_sub, sd_bg, esd_bg)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAGJCAYAAACEpvgnAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 550x550 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#corner plot\n",
    "fig_corner= corner.corner(mc_result.flatchain, \n",
    "                  labels=['Intercept', 'Slope'], \n",
    "                  truths=list(mc_result.params.valuesdict().values()), \n",
    "                  label_kwargs={\"fontsize\": 19}, hist2d_kwargs={\"fontsize\": 13},\n",
    "                  title_kwargs={\"fontsize\": 14},\n",
    "                  show_titles=True)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAm8AAAGjCAYAAAB69PLaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nyP8HUWzoPBVhTnUAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1000x650 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt_fit_sdbg(da2_sub, eda2_sub, sd_bg, esd_bg, mh_sub, mc_result)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "# output the chain (post burn-in) values:\n",
    "from astropy.table import Column\n",
    "from astropy.table import Table\n",
    "from astropy.io import ascii\n",
    "\n",
    "chain_int = Column(mc_result.flatchain['Int'],   name='Chain_Int',   dtype=float,format='%11.4f')\n",
    "chain_slp = Column(mc_result.flatchain['Slope'], name='Chain_Slope', dtype=float,format='%11.4f')\n",
    "\n",
    "tab_ochain_intslope = Table([chain_int, chain_slp])\n",
    "fout_ochain_intslope = '../data/newsub_panel_pfit_chainvalues_intslope.txt'\n",
    "ascii.write(tab_ochain_intslope, fout_ochain_intslope)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

